Baryon-number-violating nucleon decays into a dark photon particle

Baryon-number-violating (BNV) nucleon decays into a light new particle represent an exciting yet experimentally unexplored frontier. In this work, we systematically study nucleon decays into a dark photon using a low-energy effective field theory extended with a dark photon $X$, referred to as $X$LEFT. We first construct a complete set of leading-order BNV $X$LEFT operators and then perform a systematic matching onto the chiral perturbation theory for operators involving light $u,d,s$ quarks that dominantly contribute to nucleon decays. Within the chiral framework, we derive general expressions for the decay widths of both two- and three-body nucleon decays and analyze the momentum distributions in the latter. Finally, we thoroughly reinterpret the existing experimental data on conventional two-body modes (into a lepton and a meson) to set lower bounds on partial lifetimes of the corresponding three-body modes involving an additional dark photon. These bounds allow us to further set stringent constraints on the $X$LEFT operators and other correlated decay modes. Our results provide a toolkit for future experimental and theoretical studies of these exotic nucleon decays.

==> anc/Amp_calculation_caseA.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     26927,        721]
NotebookOptionsPosition[     25575,        691]
NotebookOutlinePosition[     26058,        710]
CellTagsIndexPosition[     26015,        707]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9598922510631013`*^9, 3.9598922557424064`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"eaa299bc-7235-4cd0-974b-1871f3cc6aa9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "FeynCalc`"}], ";"}]], "Input",
 CellChangeTimes->{3.9641693971902323`*^9, 3.9642541456374307`*^9, 
  3.964456652341951*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"f6a60731-97b4-45a1-a29d-9ea2e2f0f11f"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"9.3.1 (stable version). For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"documentation", " ", "center"}],
       BaseStyle->"Link",
       ButtonData:>"paclet:FeynCalc/",
       ButtonNote->"paclet:FeynCalc/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\", check out the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["wiki",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/wiki"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" or visit the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"forum", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
       ButtonNote->"http://www.feyncalc.org/forum/"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["9.3.1 (stable version). For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "documentation center", BaseStyle -> "Link", ButtonData :> 
       "paclet:FeynCalc/", ButtonNote -> "paclet:FeynCalc/"]], "Text"], 
    Style[", check out the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["wiki", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/wiki"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
    Style[" or visit the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["forum.", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "http://www.feyncalc.org/forum/"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.964459069125167*^9, 3.964460010679118*^9, 3.964460279136078*^9, 
   3.964460380905875*^9, 3.9644605135925736`*^9, 3.9644611310828753`*^9, 
   3.9644611624414425`*^9, 3.96446293211469*^9, {3.964463694336802*^9, 
   3.964463716782958*^9}, 3.9644642466600375`*^9, 3.964464853236802*^9, 
   3.968544413946091*^9, 3.9685453511813574`*^9, 3.9693103296297183`*^9, 
   3.969310626057703*^9, 3.969313965427112*^9, 3.969314412529306*^9, {
   3.9693144758431015`*^9, 3.9693144930525656`*^9}, 3.9693157946334877`*^9, 
   3.969325811601513*^9, 3.969331775466545*^9, 3.974107967124482*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[1]:=",ExpressionUUID->"afeaa94e-e707-4d64-bd3a-\
f6e2be4f33fb"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"To save your and our time, please check our \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["FAQ",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" for answers to some common FeynCalc questions.\"\>", "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["To save your and our time, please check our ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["FAQ", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
    Style[" for answers to some common FeynCalc questions.", "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.964459069125167*^9, 3.964460010679118*^9, 3.964460279136078*^9, 
   3.964460380905875*^9, 3.9644605135925736`*^9, 3.9644611310828753`*^9, 
   3.9644611624414425`*^9, 3.96446293211469*^9, {3.964463694336802*^9, 
   3.964463716782958*^9}, 3.9644642466600375`*^9, 3.964464853236802*^9, 
   3.968544413946091*^9, 3.9685453511813574`*^9, 3.9693103296297183`*^9, 
   3.969310626057703*^9, 3.969313965427112*^9, 3.969314412529306*^9, {
   3.9693144758431015`*^9, 3.9693144930525656`*^9}, 3.9693157946334877`*^9, 
   3.969325811601513*^9, 3.969331775466545*^9, 3.974107967131079*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[1]:=",ExpressionUUID->"80331e5d-b770-4b5f-97d1-\
2f3c48f697a6"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"See also the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" If you use FeynCalc in your research, please cite\"\>", 
     "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["See also the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" If you use FeynCalc in your research, please cite", "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.964459069125167*^9, 3.964460010679118*^9, 3.964460279136078*^9, 
   3.964460380905875*^9, 3.9644605135925736`*^9, 3.9644611310828753`*^9, 
   3.9644611624414425`*^9, 3.96446293211469*^9, {3.964463694336802*^9, 
   3.964463716782958*^9}, 3.9644642466600375`*^9, 3.964464853236802*^9, 
   3.968544413946091*^9, 3.9685453511813574`*^9, 3.9693103296297183`*^9, 
   3.969310626057703*^9, 3.969313965427112*^9, 3.969314412529306*^9, {
   3.9693144758431015`*^9, 3.9693144930525656`*^9}, 3.9693157946334877`*^9, 
   3.969325811601513*^9, 3.969331775466545*^9, 3.9741079671398716`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[1]:=",ExpressionUUID->"19524a0a-b69b-47da-835e-\
928cad27e3fa"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, \
Comput.Phys.Commun. 256 (2020) 107478, arXiv:2001.04407.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.964459069125167*^9, 3.964460010679118*^9, 3.964460279136078*^9, 
   3.964460380905875*^9, 3.9644605135925736`*^9, 3.9644611310828753`*^9, 
   3.9644611624414425`*^9, 3.96446293211469*^9, {3.964463694336802*^9, 
   3.964463716782958*^9}, 3.9644642466600375`*^9, 3.964464853236802*^9, 
   3.968544413946091*^9, 3.9685453511813574`*^9, 3.9693103296297183`*^9, 
   3.969310626057703*^9, 3.969313965427112*^9, 3.969314412529306*^9, {
   3.9693144758431015`*^9, 3.9693144930525656`*^9}, 3.9693157946334877`*^9, 
   3.969325811601513*^9, 3.969331775466545*^9, 3.974107967143176*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[1]:=",ExpressionUUID->"0426b830-c490-4cea-aaa3-\
2fd958c57fbe"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, \
Comput.Phys.Commun. 207 (2016) 432-444, arXiv:1601.01167.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.964459069125167*^9, 3.964460010679118*^9, 3.964460279136078*^9, 
   3.964460380905875*^9, 3.9644605135925736`*^9, 3.9644611310828753`*^9, 
   3.9644611624414425`*^9, 3.96446293211469*^9, {3.964463694336802*^9, 
   3.964463716782958*^9}, 3.9644642466600375`*^9, 3.964464853236802*^9, 
   3.968544413946091*^9, 3.9685453511813574`*^9, 3.9693103296297183`*^9, 
   3.969310626057703*^9, 3.969313965427112*^9, 3.969314412529306*^9, {
   3.9693144758431015`*^9, 3.9693144930525656`*^9}, 3.9693157946334877`*^9, 
   3.969325811601513*^9, 3.969331775466545*^9, 3.974107967146305*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[1]:=",ExpressionUUID->"590dd585-80a9-47da-915d-\
a39a51cd0291"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] R. Mertig, M. B\[ODoubleDot]hm, and A. Denner, \
Comput. Phys. Commun. 64 (1991) 345-359.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.964459069125167*^9, 3.964460010679118*^9, 3.964460279136078*^9, 
   3.964460380905875*^9, 3.9644605135925736`*^9, 3.9644611310828753`*^9, 
   3.9644611624414425`*^9, 3.96446293211469*^9, {3.964463694336802*^9, 
   3.964463716782958*^9}, 3.9644642466600375`*^9, 3.964464853236802*^9, 
   3.968544413946091*^9, 3.9685453511813574`*^9, 3.9693103296297183`*^9, 
   3.969310626057703*^9, 3.969313965427112*^9, 3.969314412529306*^9, {
   3.9693144758431015`*^9, 3.9693144930525656`*^9}, 3.9693157946334877`*^9, 
   3.969325811601513*^9, 3.969331775466545*^9, 3.974107967148634*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[1]:=",ExpressionUUID->"966d41db-e74a-4e1e-8b5f-\
021cc0104811"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SP", "[", 
      RowBox[{"pN", ",", "pN"}], "]"}], "=", 
     SuperscriptBox["mN", "2"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SP", "[", 
      RowBox[{"pl", ",", "pl"}], "]"}], "=", 
     SuperscriptBox["ml", "2"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SP", "[", 
      RowBox[{"ppi", ",", "ppi"}], "]"}], "=", 
     SuperscriptBox["mM", "2"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SP", "[", 
      RowBox[{"pX", ",", "pX"}], "]"}], "=", 
     SuperscriptBox["mX", "2"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SP", "[", 
      RowBox[{"pX", ",", "ppi"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t", "-", 
        SuperscriptBox["mX", "2"], "-", 
        SuperscriptBox["mM", "2"]}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SP", "[", 
      RowBox[{"pl", ",", "pX"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", 
        SuperscriptBox["ml", "2"], "-", 
        SuperscriptBox["mX", "2"]}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SP", "[", 
      RowBox[{"pN", ",", "pl"}], "]"}], "=", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"t", "-", 
          SuperscriptBox["mN", "2"], "-", 
          SuperscriptBox["ml", "2"]}], ")"}], "/", "2"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SP", "[", 
      RowBox[{"pN", ",", "ppi"}], "]"}], "=", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", 
          SuperscriptBox["mN", "2"], "-", 
          SuperscriptBox["mM", "2"]}], ")"}], "/", "2"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SP", "[", 
      RowBox[{"pl", ",", "ppi"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mN", "2"], "+", 
        SuperscriptBox["mX", "2"], "-", "s", "-", "t"}], ")"}], "/", "2"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SP", "[", 
      RowBox[{"pN", ",", "pX"}], "]"}], "=", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{"pl", ",", "pX"}], "]"}], "+", 
      RowBox[{"SP", "[", 
       RowBox[{"pX", ",", "ppi"}], "]"}], "+", 
      SuperscriptBox["mX", "2"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pB", "=", 
     RowBox[{"pl", "+", "pX"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PL", "=", 
     RowBox[{"GA", "[", "7", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PR", "=", 
     RowBox[{"GA", "[", "6", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["X", "\[Mu]\[Nu]"], "=", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"pX", ",", "\[Mu]"}], "]"}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"PolarizationVector", "[", 
           RowBox[{"pX", ",", "\[Nu]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"pX", ",", "\[Nu]"}], "]"}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"PolarizationVector", "[", 
           RowBox[{"pX", ",", "\[Mu]"}], "]"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["X2", "\[Mu]\[Nu]"], "=", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"FV", "[", 
          RowBox[{"pX", ",", "\[Nu]"}], "]"}]}], "*", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"PolarizationVector", "[", 
          RowBox[{"pX", ",", "\[Mu]"}], "]"}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["X", "\[Mu]"], "=", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"PolarizationVector", "[", 
       RowBox[{"pX", ",", "\[Mu]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[CapitalGamma]", "\[Mu]\[Nu]\[Alpha]\[Beta]"], "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "24"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"DiracSigma", "[", 
              RowBox[{
               RowBox[{"GA", "[", "\[Mu]", "]"}], ",", 
               RowBox[{"GA", "[", "\[Nu]", "]"}]}], "]"}], ".", 
             RowBox[{"DiracSigma", "[", 
              RowBox[{
               RowBox[{"GA", "[", "\[Alpha]", "]"}], ",", 
               RowBox[{"GA", "[", "\[Beta]", "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"DiracSigma", "[", 
              RowBox[{
               RowBox[{"GA", "[", "\[Alpha]", "]"}], ",", 
               RowBox[{"GA", "[", "\[Beta]", "]"}]}], "]"}], ".", 
             RowBox[{"DiracSigma", "[", 
              RowBox[{
               RowBox[{"GA", "[", "\[Mu]", "]"}], ",", 
               RowBox[{"GA", "[", "\[Nu]", "]"}]}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"DiracSigma", "[", 
             RowBox[{
              RowBox[{"GA", "[", "\[Mu]", "]"}], ",", 
              RowBox[{"GA", "[", "\[Nu]", "]"}]}], "]"}], ".", 
            RowBox[{"DiracSigma", "[", 
             RowBox[{
              RowBox[{"GA", "[", "\[Alpha]", "]"}], ",", 
              RowBox[{"GA", "[", "\[Beta]", "]"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"DiracSigma", "[", 
             RowBox[{
              RowBox[{"GA", "[", "\[Alpha]", "]"}], ",", 
              RowBox[{"GA", "[", "\[Beta]", "]"}]}], "]"}], ".", 
            RowBox[{"DiracSigma", "[", 
             RowBox[{
              RowBox[{"GA", "[", "\[Mu]", "]"}], ",", 
              RowBox[{"GA", "[", "\[Nu]", "]"}]}], "]"}]}]}], ")"}]}], 
        ")"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ID", "=", 
     RowBox[{
      RowBox[{"GA", "[", "5", "]"}], ".", 
      RowBox[{"GA", "[", "5", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.964249771813407*^9, 3.9642497737237864`*^9}, 
   3.9642502203961043`*^9, 3.9642541497416687`*^9, {3.964456745434085*^9, 
   3.964456767976257*^9}, {3.964457269371481*^9, 3.9644572767670517`*^9}, {
   3.9644587719172196`*^9, 3.96445877286337*^9}, {3.964460734233755*^9, 
   3.9644607554487157`*^9}, 3.968543567227809*^9, {3.9693144175566883`*^9, 
   3.9693144297404013`*^9}, {3.996876342423944*^9, 
   3.996876346528911*^9}},ExpressionUUID->"be427e1b-8760-468a-8d10-\
6c544cbbf4e8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Amp1", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SpinorUBar", "[", 
        RowBox[{"pl", ",", "ml"}], "]"}], ".", 
       RowBox[{"GA", "[", "\[Mu]", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"C1LSD", "*", "PL"}], "+", 
         RowBox[{"C1RSD", "*", "PR"}]}], ")"}], ".", 
       RowBox[{"SpinorU", "[", 
        RowBox[{"pN", ",", "mN"}], "]"}]}], "*", 
      SubscriptBox["X", "\[Mu]"]}], "//", "Contract"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Amp1LD1", "=", 
   RowBox[{
    RowBox[{
     FractionBox["CNBM", 
      RowBox[{
       SuperscriptBox["mB", "2"], "-", "s"}]], 
     RowBox[{
      RowBox[{"SpinorUBar", "[", 
       RowBox[{"pl", ",", "ml"}], "]"}], ".", 
      RowBox[{"GA", "[", "\[Mu]", "]"}], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"C1L", "*", "PL"}], "+", 
        RowBox[{"C1R", "*", "PR"}]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"GS", "[", "pB", "]"}], "+", "mB"}], ")"}], " ", ".", 
      RowBox[{"(", 
       RowBox[{"mN", "+", 
        RowBox[{"GS", "[", "pB", "]"}]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"PL", "-", "PR"}], ")"}], ".", 
      RowBox[{"SpinorU", "[", 
       RowBox[{"pN", ",", "mN"}], "]"}]}], "*", 
     SubscriptBox["X", "\[Mu]"]}], "//", "Contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amp1LD2", "=", 
    RowBox[{
     RowBox[{
      FractionBox["CNBM1", 
       RowBox[{
        SuperscriptBox["mB1", "2"], "-", "s"}]], 
      RowBox[{
       RowBox[{"SpinorUBar", "[", 
        RowBox[{"pl", ",", "ml"}], "]"}], ".", 
       RowBox[{"GA", "[", "\[Mu]", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"C1L1", "*", "PL"}], "+", 
         RowBox[{"C1R1", "*", "PR"}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"GS", "[", "pB", "]"}], "+", "mB1"}], ")"}], " ", ".", 
       RowBox[{"(", 
        RowBox[{"mN", "+", 
         RowBox[{"GS", "[", "pB", "]"}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"PL", "-", "PR"}], ")"}], ".", 
       RowBox[{"SpinorU", "[", 
        RowBox[{"pN", ",", "mN"}], "]"}]}], "*", 
      SubscriptBox["X", "\[Mu]"]}], "//", "Contract"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amp3", "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "Lambda"], " ", 
      RowBox[{
       RowBox[{"SpinorUBar", "[", 
        RowBox[{"pl", ",", "ml"}], "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"pN", ",", "\[Mu]"}], "]"}], "*", "ID"}], "-", 
         RowBox[{
          FractionBox["1", "4"], "*", 
          RowBox[{
           RowBox[{"GA", "[", "\[Mu]", "]"}], ".", 
           RowBox[{"GS", "[", "pN", "]"}]}]}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"C3LSD", "*", "PL"}], "+", 
         RowBox[{"C3RSD", "*", "PR"}]}], ")"}], ".", 
       RowBox[{"SpinorU", "[", 
        RowBox[{"pN", ",", "mN"}], "]"}]}], "*", 
      SubscriptBox["X", "\[Mu]"]}], "//", "Contract"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amp3LD1", "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "Lambda"], "*", 
      FractionBox["CNBM", 
       RowBox[{
        SuperscriptBox["mB", "2"], "-", "s"}]], "*", 
      RowBox[{
       RowBox[{"SpinorUBar", "[", 
        RowBox[{"pl", ",", "ml"}], "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"pB", ",", "\[Mu]"}], "]"}], "*", "ID"}], "-", 
         RowBox[{
          FractionBox["1", "4"], "*", 
          RowBox[{
           RowBox[{"GA", "[", "\[Mu]", "]"}], ".", 
           RowBox[{"GS", "[", "pB", "]"}]}]}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"C3L", "*", "PL"}], "+", 
         RowBox[{"C3R", "*", "PR"}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"GS", "[", "pB", "]"}], "+", "mB"}], ")"}], " ", ".", 
       RowBox[{"(", 
        RowBox[{"mN", "+", 
         RowBox[{"GS", "[", "pB", "]"}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"PL", "-", "PR"}], ")"}], ".", 
       RowBox[{"SpinorU", "[", 
        RowBox[{"pN", ",", "mN"}], "]"}]}], "*", 
      SubscriptBox["X", "\[Mu]"]}], "//", "Contract"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amp3LD2", "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "Lambda"], "*", 
      FractionBox["CNBM1", 
       RowBox[{
        SuperscriptBox["mB1", "2"], "-", "s"}]], "*", 
      RowBox[{
       RowBox[{"SpinorUBar", "[", 
        RowBox[{"pl", ",", "ml"}], "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"pB", ",", "\[Mu]"}], "]"}], "*", "ID"}], "-", 
         RowBox[{
          FractionBox["1", "4"], "*", 
          RowBox[{
           RowBox[{"GA", "[", "\[Mu]", "]"}], ".", 
           RowBox[{"GS", "[", "pB", "]"}]}]}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"C3L1", "*", "PL"}], "+", 
         RowBox[{"C3R1", "*", "PR"}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"GS", "[", "pB", "]"}], "+", "mB1"}], ")"}], " ", ".", 
       RowBox[{"(", 
        RowBox[{"mN", "+", 
         RowBox[{"GS", "[", "pB", "]"}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"PL", "-", "PR"}], ")"}], ".", 
       RowBox[{"SpinorU", "[", 
        RowBox[{"pN", ",", "mN"}], "]"}]}], "*", 
      SubscriptBox["X", "\[Mu]"]}], "//", "Contract"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amp", "=", 
    RowBox[{"\[ImaginaryI]", " ", 
     FractionBox["c1", "F0"], "*", "mX", "*", 
     RowBox[{"(", 
      RowBox[{
      "Amp1", "+", "Amp1LD1", "+", "Amp1LD2", "+", "Amp3", "+", "Amp3LD1", 
       "+", "Amp3LD2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ampcc", "=", 
   RowBox[{
    RowBox[{"ComplexConjugate", "[", "Amp", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Mu]", "\[Rule]", " ", "a"}], ",", 
      RowBox[{"\[Nu]", "->", "b"}], ",", 
      RowBox[{"C1LSD", "->", "C1LSDc"}], ",", 
      RowBox[{"C1RSD", "->", "C1RSDc"}], ",", 
      RowBox[{"C1L", "->", "C1Lc"}], ",", 
      RowBox[{"C1R", "->", "C1Rc"}], ",", 
      RowBox[{"C3LSD", "->", "C3LSDc"}], ",", 
      RowBox[{"C3RSD", "->", "C3RSDc"}], ",", 
      RowBox[{"C3L", "->", "C3Lc"}], ",", 
      RowBox[{"C3R", "->", "C3Rc"}], ",", 
      RowBox[{"C3L1", "->", "C3L1c"}], ",", 
      RowBox[{"C3R1", "->", "C3R1c"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sqrAmpA", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "*", 
         RowBox[{"(", 
          RowBox[{"Amp", "*", "Ampcc"}], ")"}]}], "//", "FermionSpinSum"}], "//",
        "DiracSimplify"}], "//", "Calc"}], "//", 
     RowBox[{
      RowBox[{"DoPolarizationSums", "[", 
       RowBox[{"#", ",", "pX"}], "]"}], "&"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"\"\<sqrAmpA.m\>\"", ",", "sqrAmpA"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.969309779907464*^9, 3.969309792442203*^9}, {
   3.969309832328382*^9, 3.969309936587273*^9}, {3.969310032750001*^9, 
   3.969310033112687*^9}, {3.9693101095409803`*^9, 3.969310210619889*^9}, {
   3.9693105740410576`*^9, 3.9693105842066555`*^9}, 3.969313937354364*^9, {
   3.969314015900881*^9, 3.969314019367756*^9}, {3.9693157749948606`*^9, 
   3.969315775931507*^9}, 3.9693257655974894`*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"b25799b5-28e7-4762-8486-e240f2a5495c"]
},
WindowSize->{1909, 1001},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>1. Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (2021\:5e7412\:67082\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"eed6535e-c44b-4343-9caa-f670ea936751"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 174, 2, 28, "Input",ExpressionUUID->"eaa299bc-7235-4cd0-974b-1871f3cc6aa9"],
Cell[CellGroupData[{
Cell[757, 26, 242, 5, 28, "Input",ExpressionUUID->"f6a60731-97b4-45a1-a29d-9ea2e2f0f11f"],
Cell[CellGroupData[{
Cell[1024, 35, 3020, 75, 30, "Print",ExpressionUUID->"afeaa94e-e707-4d64-bd3a-f6e2be4f33fb"],
Cell[4047, 112, 1768, 38, 30, "Print",ExpressionUUID->"80331e5d-b770-4b5f-97d1-2f3c48f697a6"],
Cell[5818, 152, 1776, 41, 30, "Print",ExpressionUUID->"19524a0a-b69b-47da-835e-928cad27e3fa"],
Cell[7597, 195, 926, 16, 26, "Print",ExpressionUUID->"0426b830-c490-4cea-aaa3-2fd958c57fbe"],
Cell[8526, 213, 927, 16, 26, "Print",ExpressionUUID->"590dd585-80a9-47da-915d-a39a51cd0291"],
Cell[9456, 231, 914, 16, 26, "Print",ExpressionUUID->"966d41db-e74a-4e1e-8b5f-021cc0104811"]
}, Open  ]]
}, Open  ]],
Cell[10397, 251, 7026, 202, 495, "Input",ExpressionUUID->"be427e1b-8760-468a-8d10-6c544cbbf4e8"],
Cell[17426, 455, 8145, 234, 578, "Input",ExpressionUUID->"b25799b5-28e7-4762-8486-e240f2a5495c"]
}
]
*)



==> anc/Amp_calculation_caseB.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     41968,        937]
NotebookOptionsPosition[     40698,        908]
NotebookOutlinePosition[     41182,        927]
CellTagsIndexPosition[     41139,        924]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "FeynCalc`"}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"c030590d-b67d-4750-a287-b9e0905c81a6"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"9.3.1 (stable version). For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"documentation", " ", "center"}],
       BaseStyle->"Link",
       ButtonData:>"paclet:FeynCalc/",
       ButtonNote->"paclet:FeynCalc/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\", check out the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["wiki",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/wiki"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" or visit the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"forum", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
       ButtonNote->"http://www.feyncalc.org/forum/"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["9.3.1 (stable version). For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "documentation center", BaseStyle -> "Link", ButtonData :> 
       "paclet:FeynCalc/", ButtonNote -> "paclet:FeynCalc/"]], "Text"], 
    Style[", check out the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["wiki", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/wiki"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
    Style[" or visit the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["forum.", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "http://www.feyncalc.org/forum/"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.949388304809353*^9, {3.95143339840641*^9, 3.951433417204167*^9}, 
   3.95367508186069*^9, 3.953675236957951*^9, 3.959845754863445*^9, {
   3.959846569130001*^9, 3.959846594577182*^9}, 3.9598699558838663`*^9, 
   3.959884769898464*^9, 3.9599670896935143`*^9, 3.9600611192198353`*^9, 
   3.960062227793997*^9, 3.960065986194522*^9, 3.96009938200753*^9, 
   3.960113388962615*^9, 3.9601141475704527`*^9, 3.960118971020742*^9, 
   3.960119749066291*^9, 3.960119844004293*^9, 3.9601937220360947`*^9, 
   3.9601944704575396`*^9, 3.9602363208087425`*^9, 3.960237358584455*^9, 
   3.9602378361088395`*^9, 3.960238094330207*^9, 3.9602388586861467`*^9, 
   3.9602390510965*^9, 3.9602392705641656`*^9, 3.9602404095233927`*^9, 
   3.9602414242724876`*^9, 3.960412094644311*^9, 3.9604127949646883`*^9, 
   3.9604130579968324`*^9, 3.9604140970135098`*^9, 3.960414363324891*^9, 
   3.960414447687319*^9, 3.960414538957621*^9, 3.9604161957444983`*^9, 
   3.9604163323973565`*^9, 3.9604167958231187`*^9, 3.9604179968331995`*^9, 
   3.960421874330862*^9, 3.960442212252267*^9, 3.9604447288423967`*^9, 
   3.96044547264782*^9, 3.960455184650035*^9, 3.960455247285286*^9, 
   3.960456075087304*^9, 3.960456473342699*^9, 3.9604572760159216`*^9, 
   3.9604576846033945`*^9, 3.960458016804317*^9, 3.9604587401670475`*^9, 
   3.960458988441618*^9, 3.960459532463276*^9, 3.96045989613953*^9, 
   3.9604605294880657`*^9, 3.9609552137587566`*^9, 3.9609555012347374`*^9, 
   3.96095610449477*^9, 3.9609563268991857`*^9, 3.9609563875771213`*^9, 
   3.9609703748029394`*^9, 3.960971823848832*^9, 3.960973351623559*^9, 
   3.9609782140448027`*^9, 3.960978513513418*^9, 3.9609786744650617`*^9, 
   3.9609805127707796`*^9, 3.960982034695743*^9, 3.9609825556019897`*^9, 
   3.9609826139303956`*^9, 3.960982990048456*^9, 3.9609833181976843`*^9, 
   3.9609838165013094`*^9, 3.9609840792506948`*^9, 3.9609876600663795`*^9, 
   3.960991787847186*^9, 3.9610294093373775`*^9, 3.9611388965968027`*^9, 
   3.961139451587024*^9, 3.9611964614193726`*^9, 3.9639337260222487`*^9, 
   3.9639339051700287`*^9, 3.9639381396560383`*^9, 3.9639383079464207`*^9, 
   3.9639404498600054`*^9, 3.964080967766945*^9, 3.964081008666093*^9, {
   3.9640819510728188`*^9, 3.9640819728950295`*^9}, 3.9640878487020693`*^9, {
   3.9640958698866315`*^9, 3.9640958988685913`*^9}, 3.964096580824051*^9, 
   3.964097005729466*^9, 3.9641089765082836`*^9, 3.9695823798179893`*^9, 
   3.9695841610432267`*^9, 3.9695850483994417`*^9, 3.969586179225916*^9, 
   3.9695862713513055`*^9, 3.9695877403464394`*^9, 3.969588045084827*^9, 
   3.9741873080713096`*^9, 3.9741959570342216`*^9, 3.974196153614128*^9, 
   3.974546023558176*^9, 3.974546152842512*^9, 3.979909821175786*^9, 
   3.9799105547475176`*^9, 3.979910978914048*^9, 3.9799112145524364`*^9, 
   3.9799115439814053`*^9, 3.97991461999868*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[1]:=",ExpressionUUID->"f44d3bfe-ee29-4da0-a1d6-\
2b5dfcc4d310"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"To save your and our time, please check our \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["FAQ",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" for answers to some common FeynCalc questions.\"\>", "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["To save your and our time, please check our ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["FAQ", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
    Style[" for answers to some common FeynCalc questions.", "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.949388304809353*^9, {3.95143339840641*^9, 3.951433417204167*^9}, 
   3.95367508186069*^9, 3.953675236957951*^9, 3.959845754863445*^9, {
   3.959846569130001*^9, 3.959846594577182*^9}, 3.9598699558838663`*^9, 
   3.959884769898464*^9, 3.9599670896935143`*^9, 3.9600611192198353`*^9, 
   3.960062227793997*^9, 3.960065986194522*^9, 3.96009938200753*^9, 
   3.960113388962615*^9, 3.9601141475704527`*^9, 3.960118971020742*^9, 
   3.960119749066291*^9, 3.960119844004293*^9, 3.9601937220360947`*^9, 
   3.9601944704575396`*^9, 3.9602363208087425`*^9, 3.960237358584455*^9, 
   3.9602378361088395`*^9, 3.960238094330207*^9, 3.9602388586861467`*^9, 
   3.9602390510965*^9, 3.9602392705641656`*^9, 3.9602404095233927`*^9, 
   3.9602414242724876`*^9, 3.960412094644311*^9, 3.9604127949646883`*^9, 
   3.9604130579968324`*^9, 3.9604140970135098`*^9, 3.960414363324891*^9, 
   3.960414447687319*^9, 3.960414538957621*^9, 3.9604161957444983`*^9, 
   3.9604163323973565`*^9, 3.9604167958231187`*^9, 3.9604179968331995`*^9, 
   3.960421874330862*^9, 3.960442212252267*^9, 3.9604447288423967`*^9, 
   3.96044547264782*^9, 3.960455184650035*^9, 3.960455247285286*^9, 
   3.960456075087304*^9, 3.960456473342699*^9, 3.9604572760159216`*^9, 
   3.9604576846033945`*^9, 3.960458016804317*^9, 3.9604587401670475`*^9, 
   3.960458988441618*^9, 3.960459532463276*^9, 3.96045989613953*^9, 
   3.9604605294880657`*^9, 3.9609552137587566`*^9, 3.9609555012347374`*^9, 
   3.96095610449477*^9, 3.9609563268991857`*^9, 3.9609563875771213`*^9, 
   3.9609703748029394`*^9, 3.960971823848832*^9, 3.960973351623559*^9, 
   3.9609782140448027`*^9, 3.960978513513418*^9, 3.9609786744650617`*^9, 
   3.9609805127707796`*^9, 3.960982034695743*^9, 3.9609825556019897`*^9, 
   3.9609826139303956`*^9, 3.960982990048456*^9, 3.9609833181976843`*^9, 
   3.9609838165013094`*^9, 3.9609840792506948`*^9, 3.9609876600663795`*^9, 
   3.960991787847186*^9, 3.9610294093373775`*^9, 3.9611388965968027`*^9, 
   3.961139451587024*^9, 3.9611964614193726`*^9, 3.9639337260222487`*^9, 
   3.9639339051700287`*^9, 3.9639381396560383`*^9, 3.9639383079464207`*^9, 
   3.9639404498600054`*^9, 3.964080967766945*^9, 3.964081008666093*^9, {
   3.9640819510728188`*^9, 3.9640819728950295`*^9}, 3.9640878487020693`*^9, {
   3.9640958698866315`*^9, 3.9640958988685913`*^9}, 3.964096580824051*^9, 
   3.964097005729466*^9, 3.9641089765082836`*^9, 3.9695823798179893`*^9, 
   3.9695841610432267`*^9, 3.9695850483994417`*^9, 3.969586179225916*^9, 
   3.9695862713513055`*^9, 3.9695877403464394`*^9, 3.969588045084827*^9, 
   3.9741873080713096`*^9, 3.9741959570342216`*^9, 3.974196153614128*^9, 
   3.974546023558176*^9, 3.974546152842512*^9, 3.979909821175786*^9, 
   3.9799105547475176`*^9, 3.979910978914048*^9, 3.9799112145524364`*^9, 
   3.9799115439814053`*^9, 3.9799146200217066`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[1]:=",ExpressionUUID->"a6ff978f-53ef-403b-9dac-\
45007726ecbc"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"See also the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" If you use FeynCalc in your research, please cite\"\>", 
     "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["See also the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" If you use FeynCalc in your research, please cite", "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.949388304809353*^9, {3.95143339840641*^9, 3.951433417204167*^9}, 
   3.95367508186069*^9, 3.953675236957951*^9, 3.959845754863445*^9, {
   3.959846569130001*^9, 3.959846594577182*^9}, 3.9598699558838663`*^9, 
   3.959884769898464*^9, 3.9599670896935143`*^9, 3.9600611192198353`*^9, 
   3.960062227793997*^9, 3.960065986194522*^9, 3.96009938200753*^9, 
   3.960113388962615*^9, 3.9601141475704527`*^9, 3.960118971020742*^9, 
   3.960119749066291*^9, 3.960119844004293*^9, 3.9601937220360947`*^9, 
   3.9601944704575396`*^9, 3.9602363208087425`*^9, 3.960237358584455*^9, 
   3.9602378361088395`*^9, 3.960238094330207*^9, 3.9602388586861467`*^9, 
   3.9602390510965*^9, 3.9602392705641656`*^9, 3.9602404095233927`*^9, 
   3.9602414242724876`*^9, 3.960412094644311*^9, 3.9604127949646883`*^9, 
   3.9604130579968324`*^9, 3.9604140970135098`*^9, 3.960414363324891*^9, 
   3.960414447687319*^9, 3.960414538957621*^9, 3.9604161957444983`*^9, 
   3.9604163323973565`*^9, 3.9604167958231187`*^9, 3.9604179968331995`*^9, 
   3.960421874330862*^9, 3.960442212252267*^9, 3.9604447288423967`*^9, 
   3.96044547264782*^9, 3.960455184650035*^9, 3.960455247285286*^9, 
   3.960456075087304*^9, 3.960456473342699*^9, 3.9604572760159216`*^9, 
   3.9604576846033945`*^9, 3.960458016804317*^9, 3.9604587401670475`*^9, 
   3.960458988441618*^9, 3.960459532463276*^9, 3.96045989613953*^9, 
   3.9604605294880657`*^9, 3.9609552137587566`*^9, 3.9609555012347374`*^9, 
   3.96095610449477*^9, 3.9609563268991857`*^9, 3.9609563875771213`*^9, 
   3.9609703748029394`*^9, 3.960971823848832*^9, 3.960973351623559*^9, 
   3.9609782140448027`*^9, 3.960978513513418*^9, 3.9609786744650617`*^9, 
   3.9609805127707796`*^9, 3.960982034695743*^9, 3.9609825556019897`*^9, 
   3.9609826139303956`*^9, 3.960982990048456*^9, 3.9609833181976843`*^9, 
   3.9609838165013094`*^9, 3.9609840792506948`*^9, 3.9609876600663795`*^9, 
   3.960991787847186*^9, 3.9610294093373775`*^9, 3.9611388965968027`*^9, 
   3.961139451587024*^9, 3.9611964614193726`*^9, 3.9639337260222487`*^9, 
   3.9639339051700287`*^9, 3.9639381396560383`*^9, 3.9639383079464207`*^9, 
   3.9639404498600054`*^9, 3.964080967766945*^9, 3.964081008666093*^9, {
   3.9640819510728188`*^9, 3.9640819728950295`*^9}, 3.9640878487020693`*^9, {
   3.9640958698866315`*^9, 3.9640958988685913`*^9}, 3.964096580824051*^9, 
   3.964097005729466*^9, 3.9641089765082836`*^9, 3.9695823798179893`*^9, 
   3.9695841610432267`*^9, 3.9695850483994417`*^9, 3.969586179225916*^9, 
   3.9695862713513055`*^9, 3.9695877403464394`*^9, 3.969588045084827*^9, 
   3.9741873080713096`*^9, 3.9741959570342216`*^9, 3.974196153614128*^9, 
   3.974546023558176*^9, 3.974546152842512*^9, 3.979909821175786*^9, 
   3.9799105547475176`*^9, 3.979910978914048*^9, 3.9799112145524364`*^9, 
   3.9799115439814053`*^9, 3.979914620028264*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[1]:=",ExpressionUUID->"0b8bf975-74fc-4eb8-8066-\
d5dfd0cf0623"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, \
Comput.Phys.Commun. 256 (2020) 107478, arXiv:2001.04407.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.949388304809353*^9, {3.95143339840641*^9, 3.951433417204167*^9}, 
   3.95367508186069*^9, 3.953675236957951*^9, 3.959845754863445*^9, {
   3.959846569130001*^9, 3.959846594577182*^9}, 3.9598699558838663`*^9, 
   3.959884769898464*^9, 3.9599670896935143`*^9, 3.9600611192198353`*^9, 
   3.960062227793997*^9, 3.960065986194522*^9, 3.96009938200753*^9, 
   3.960113388962615*^9, 3.9601141475704527`*^9, 3.960118971020742*^9, 
   3.960119749066291*^9, 3.960119844004293*^9, 3.9601937220360947`*^9, 
   3.9601944704575396`*^9, 3.9602363208087425`*^9, 3.960237358584455*^9, 
   3.9602378361088395`*^9, 3.960238094330207*^9, 3.9602388586861467`*^9, 
   3.9602390510965*^9, 3.9602392705641656`*^9, 3.9602404095233927`*^9, 
   3.9602414242724876`*^9, 3.960412094644311*^9, 3.9604127949646883`*^9, 
   3.9604130579968324`*^9, 3.9604140970135098`*^9, 3.960414363324891*^9, 
   3.960414447687319*^9, 3.960414538957621*^9, 3.9604161957444983`*^9, 
   3.9604163323973565`*^9, 3.9604167958231187`*^9, 3.9604179968331995`*^9, 
   3.960421874330862*^9, 3.960442212252267*^9, 3.9604447288423967`*^9, 
   3.96044547264782*^9, 3.960455184650035*^9, 3.960455247285286*^9, 
   3.960456075087304*^9, 3.960456473342699*^9, 3.9604572760159216`*^9, 
   3.9604576846033945`*^9, 3.960458016804317*^9, 3.9604587401670475`*^9, 
   3.960458988441618*^9, 3.960459532463276*^9, 3.96045989613953*^9, 
   3.9604605294880657`*^9, 3.9609552137587566`*^9, 3.9609555012347374`*^9, 
   3.96095610449477*^9, 3.9609563268991857`*^9, 3.9609563875771213`*^9, 
   3.9609703748029394`*^9, 3.960971823848832*^9, 3.960973351623559*^9, 
   3.9609782140448027`*^9, 3.960978513513418*^9, 3.9609786744650617`*^9, 
   3.9609805127707796`*^9, 3.960982034695743*^9, 3.9609825556019897`*^9, 
   3.9609826139303956`*^9, 3.960982990048456*^9, 3.9609833181976843`*^9, 
   3.9609838165013094`*^9, 3.9609840792506948`*^9, 3.9609876600663795`*^9, 
   3.960991787847186*^9, 3.9610294093373775`*^9, 3.9611388965968027`*^9, 
   3.961139451587024*^9, 3.9611964614193726`*^9, 3.9639337260222487`*^9, 
   3.9639339051700287`*^9, 3.9639381396560383`*^9, 3.9639383079464207`*^9, 
   3.9639404498600054`*^9, 3.964080967766945*^9, 3.964081008666093*^9, {
   3.9640819510728188`*^9, 3.9640819728950295`*^9}, 3.9640878487020693`*^9, {
   3.9640958698866315`*^9, 3.9640958988685913`*^9}, 3.964096580824051*^9, 
   3.964097005729466*^9, 3.9641089765082836`*^9, 3.9695823798179893`*^9, 
   3.9695841610432267`*^9, 3.9695850483994417`*^9, 3.969586179225916*^9, 
   3.9695862713513055`*^9, 3.9695877403464394`*^9, 3.969588045084827*^9, 
   3.9741873080713096`*^9, 3.9741959570342216`*^9, 3.974196153614128*^9, 
   3.974546023558176*^9, 3.974546152842512*^9, 3.979909821175786*^9, 
   3.9799105547475176`*^9, 3.979910978914048*^9, 3.9799112145524364`*^9, 
   3.9799115439814053`*^9, 3.9799146200342255`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[1]:=",ExpressionUUID->"1da7ca26-ef8b-480c-b2c7-\
f5a0b6eee90c"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, \
Comput.Phys.Commun. 207 (2016) 432-444, arXiv:1601.01167.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.949388304809353*^9, {3.95143339840641*^9, 3.951433417204167*^9}, 
   3.95367508186069*^9, 3.953675236957951*^9, 3.959845754863445*^9, {
   3.959846569130001*^9, 3.959846594577182*^9}, 3.9598699558838663`*^9, 
   3.959884769898464*^9, 3.9599670896935143`*^9, 3.9600611192198353`*^9, 
   3.960062227793997*^9, 3.960065986194522*^9, 3.96009938200753*^9, 
   3.960113388962615*^9, 3.9601141475704527`*^9, 3.960118971020742*^9, 
   3.960119749066291*^9, 3.960119844004293*^9, 3.9601937220360947`*^9, 
   3.9601944704575396`*^9, 3.9602363208087425`*^9, 3.960237358584455*^9, 
   3.9602378361088395`*^9, 3.960238094330207*^9, 3.9602388586861467`*^9, 
   3.9602390510965*^9, 3.9602392705641656`*^9, 3.9602404095233927`*^9, 
   3.9602414242724876`*^9, 3.960412094644311*^9, 3.9604127949646883`*^9, 
   3.9604130579968324`*^9, 3.9604140970135098`*^9, 3.960414363324891*^9, 
   3.960414447687319*^9, 3.960414538957621*^9, 3.9604161957444983`*^9, 
   3.9604163323973565`*^9, 3.9604167958231187`*^9, 3.9604179968331995`*^9, 
   3.960421874330862*^9, 3.960442212252267*^9, 3.9604447288423967`*^9, 
   3.96044547264782*^9, 3.960455184650035*^9, 3.960455247285286*^9, 
   3.960456075087304*^9, 3.960456473342699*^9, 3.9604572760159216`*^9, 
   3.9604576846033945`*^9, 3.960458016804317*^9, 3.9604587401670475`*^9, 
   3.960458988441618*^9, 3.960459532463276*^9, 3.96045989613953*^9, 
   3.9604605294880657`*^9, 3.9609552137587566`*^9, 3.9609555012347374`*^9, 
   3.96095610449477*^9, 3.9609563268991857`*^9, 3.9609563875771213`*^9, 
   3.9609703748029394`*^9, 3.960971823848832*^9, 3.960973351623559*^9, 
   3.9609782140448027`*^9, 3.960978513513418*^9, 3.9609786744650617`*^9, 
   3.9609805127707796`*^9, 3.960982034695743*^9, 3.9609825556019897`*^9, 
   3.9609826139303956`*^9, 3.960982990048456*^9, 3.9609833181976843`*^9, 
   3.9609838165013094`*^9, 3.9609840792506948`*^9, 3.9609876600663795`*^9, 
   3.960991787847186*^9, 3.9610294093373775`*^9, 3.9611388965968027`*^9, 
   3.961139451587024*^9, 3.9611964614193726`*^9, 3.9639337260222487`*^9, 
   3.9639339051700287`*^9, 3.9639381396560383`*^9, 3.9639383079464207`*^9, 
   3.9639404498600054`*^9, 3.964080967766945*^9, 3.964081008666093*^9, {
   3.9640819510728188`*^9, 3.9640819728950295`*^9}, 3.9640878487020693`*^9, {
   3.9640958698866315`*^9, 3.9640958988685913`*^9}, 3.964096580824051*^9, 
   3.964097005729466*^9, 3.9641089765082836`*^9, 3.9695823798179893`*^9, 
   3.9695841610432267`*^9, 3.9695850483994417`*^9, 3.969586179225916*^9, 
   3.9695862713513055`*^9, 3.9695877403464394`*^9, 3.969588045084827*^9, 
   3.9741873080713096`*^9, 3.9741959570342216`*^9, 3.974196153614128*^9, 
   3.974546023558176*^9, 3.974546152842512*^9, 3.979909821175786*^9, 
   3.9799105547475176`*^9, 3.979910978914048*^9, 3.9799112145524364`*^9, 
   3.9799115439814053`*^9, 3.979914620041772*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[1]:=",ExpressionUUID->"36b8f07c-d447-4295-aff0-\
274bfa996a45"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] R. Mertig, M. B\[ODoubleDot]hm, and A. Denner, \
Comput. Phys. Commun. 64 (1991) 345-359.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.949388304809353*^9, {3.95143339840641*^9, 3.951433417204167*^9}, 
   3.95367508186069*^9, 3.953675236957951*^9, 3.959845754863445*^9, {
   3.959846569130001*^9, 3.959846594577182*^9}, 3.9598699558838663`*^9, 
   3.959884769898464*^9, 3.9599670896935143`*^9, 3.9600611192198353`*^9, 
   3.960062227793997*^9, 3.960065986194522*^9, 3.96009938200753*^9, 
   3.960113388962615*^9, 3.9601141475704527`*^9, 3.960118971020742*^9, 
   3.960119749066291*^9, 3.960119844004293*^9, 3.9601937220360947`*^9, 
   3.9601944704575396`*^9, 3.9602363208087425`*^9, 3.960237358584455*^9, 
   3.9602378361088395`*^9, 3.960238094330207*^9, 3.9602388586861467`*^9, 
   3.9602390510965*^9, 3.9602392705641656`*^9, 3.9602404095233927`*^9, 
   3.9602414242724876`*^9, 3.960412094644311*^9, 3.9604127949646883`*^9, 
   3.9604130579968324`*^9, 3.9604140970135098`*^9, 3.960414363324891*^9, 
   3.960414447687319*^9, 3.960414538957621*^9, 3.9604161957444983`*^9, 
   3.9604163323973565`*^9, 3.9604167958231187`*^9, 3.9604179968331995`*^9, 
   3.960421874330862*^9, 3.960442212252267*^9, 3.9604447288423967`*^9, 
   3.96044547264782*^9, 3.960455184650035*^9, 3.960455247285286*^9, 
   3.960456075087304*^9, 3.960456473342699*^9, 3.9604572760159216`*^9, 
   3.9604576846033945`*^9, 3.960458016804317*^9, 3.9604587401670475`*^9, 
   3.960458988441618*^9, 3.960459532463276*^9, 3.96045989613953*^9, 
   3.9604605294880657`*^9, 3.9609552137587566`*^9, 3.9609555012347374`*^9, 
   3.96095610449477*^9, 3.9609563268991857`*^9, 3.9609563875771213`*^9, 
   3.9609703748029394`*^9, 3.960971823848832*^9, 3.960973351623559*^9, 
   3.9609782140448027`*^9, 3.960978513513418*^9, 3.9609786744650617`*^9, 
   3.9609805127707796`*^9, 3.960982034695743*^9, 3.9609825556019897`*^9, 
   3.9609826139303956`*^9, 3.960982990048456*^9, 3.9609833181976843`*^9, 
   3.9609838165013094`*^9, 3.9609840792506948`*^9, 3.9609876600663795`*^9, 
   3.960991787847186*^9, 3.9610294093373775`*^9, 3.9611388965968027`*^9, 
   3.961139451587024*^9, 3.9611964614193726`*^9, 3.9639337260222487`*^9, 
   3.9639339051700287`*^9, 3.9639381396560383`*^9, 3.9639383079464207`*^9, 
   3.9639404498600054`*^9, 3.964080967766945*^9, 3.964081008666093*^9, {
   3.9640819510728188`*^9, 3.9640819728950295`*^9}, 3.9640878487020693`*^9, {
   3.9640958698866315`*^9, 3.9640958988685913`*^9}, 3.964096580824051*^9, 
   3.964097005729466*^9, 3.9641089765082836`*^9, 3.9695823798179893`*^9, 
   3.9695841610432267`*^9, 3.9695850483994417`*^9, 3.969586179225916*^9, 
   3.9695862713513055`*^9, 3.9695877403464394`*^9, 3.969588045084827*^9, 
   3.9741873080713096`*^9, 3.9741959570342216`*^9, 3.974196153614128*^9, 
   3.974546023558176*^9, 3.974546152842512*^9, 3.979909821175786*^9, 
   3.9799105547475176`*^9, 3.979910978914048*^9, 3.9799112145524364`*^9, 
   3.9799115439814053`*^9, 3.9799146200828915`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[1]:=",ExpressionUUID->"6f4ccb94-6857-481a-8c2c-\
95e92e5930dc"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"pN", ",", "pN"}], "]"}], "=", 
   SuperscriptBox["mN", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"pl", ",", "pl"}], "]"}], "=", 
   SuperscriptBox["ml", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"ppi", ",", "ppi"}], "]"}], "=", 
   SuperscriptBox["mM", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"pX", ",", "pX"}], "]"}], "=", 
   SuperscriptBox["mX", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"pX", ",", "ppi"}], "]"}], "=", 
   FractionBox[
    RowBox[{"t", "-", 
     SuperscriptBox["mX", "2"], "-", 
     SuperscriptBox["mM", "2"]}], "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"pl", ",", "pX"}], "]"}], "=", 
   FractionBox[
    RowBox[{"s", "-", 
     SuperscriptBox["ml", "2"], "-", 
     SuperscriptBox["mX", "2"]}], "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"pN", ",", "pl"}], "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"t", "-", 
      SuperscriptBox["mN", "2"], "-", 
      SuperscriptBox["ml", "2"]}], "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"pN", ",", "ppi"}], "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"s", "-", 
      SuperscriptBox["mN", "2"], "-", 
      SuperscriptBox["mM", "2"]}], "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"pl", ",", "ppi"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["mN", "2"], "+", 
     SuperscriptBox["mX", "2"], "-", "s", "-", "t"}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"pN", ",", "pX"}], "]"}], "=", 
   RowBox[{
    RowBox[{"SP", "[", 
     RowBox[{"pl", ",", "pX"}], "]"}], "+", 
    RowBox[{"SP", "[", 
     RowBox[{"pX", ",", "ppi"}], "]"}], "+", 
    SuperscriptBox["mX", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pB", "=", 
    RowBox[{"pl", "+", "pX"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PL", "=", 
   RowBox[{"GA", "[", "7", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PR", "=", 
   RowBox[{"GA", "[", "6", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["X", "\[Mu]\[Nu]"], "=", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"FV", "[", 
       RowBox[{"pX", ",", "\[Mu]"}], "]"}], "*", 
      RowBox[{"Conjugate", "[", 
       RowBox[{"PolarizationVector", "[", 
        RowBox[{"pX", ",", "\[Nu]"}], "]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"FV", "[", 
       RowBox[{"pX", ",", "\[Nu]"}], "]"}], "*", 
      RowBox[{"Conjugate", "[", 
       RowBox[{"PolarizationVector", "[", 
        RowBox[{"pX", ",", "\[Mu]"}], "]"}], "]"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["X", "\[Mu]"], "=", 
   RowBox[{"Conjugate", "[", 
    RowBox[{"PolarizationVector", "[", 
     RowBox[{"pX", ",", "\[Mu]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "\[Mu]\[Nu]\[Alpha]\[Beta]"], "=", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "24"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"DiracSigma", "[", 
            RowBox[{
             RowBox[{"GA", "[", "\[Mu]", "]"}], ",", 
             RowBox[{"GA", "[", "\[Nu]", "]"}]}], "]"}], ".", 
           RowBox[{"DiracSigma", "[", 
            RowBox[{
             RowBox[{"GA", "[", "\[Alpha]", "]"}], ",", 
             RowBox[{"GA", "[", "\[Beta]", "]"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"DiracSigma", "[", 
            RowBox[{
             RowBox[{"GA", "[", "\[Alpha]", "]"}], ",", 
             RowBox[{"GA", "[", "\[Beta]", "]"}]}], "]"}], ".", 
           RowBox[{"DiracSigma", "[", 
            RowBox[{
             RowBox[{"GA", "[", "\[Mu]", "]"}], ",", 
             RowBox[{"GA", "[", "\[Nu]", "]"}]}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"DiracSigma", "[", 
           RowBox[{
            RowBox[{"GA", "[", "\[Mu]", "]"}], ",", 
            RowBox[{"GA", "[", "\[Nu]", "]"}]}], "]"}], ".", 
          RowBox[{"DiracSigma", "[", 
           RowBox[{
            RowBox[{"GA", "[", "\[Alpha]", "]"}], ",", 
            RowBox[{"GA", "[", "\[Beta]", "]"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"DiracSigma", "[", 
           RowBox[{
            RowBox[{"GA", "[", "\[Alpha]", "]"}], ",", 
            RowBox[{"GA", "[", "\[Beta]", "]"}]}], "]"}], ".", 
          RowBox[{"DiracSigma", "[", 
           RowBox[{
            RowBox[{"GA", "[", "\[Mu]", "]"}], ",", 
            RowBox[{"GA", "[", "\[Nu]", "]"}]}], "]"}]}]}], ")"}]}], ")"}]}], 
    ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ID", "=", 
   RowBox[{
    RowBox[{"GA", "[", "5", "]"}], ".", 
    RowBox[{"GA", "[", "5", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9695826292878036`*^9, 3.9695826434708996`*^9}, {
  3.996876326329709*^9, 
  3.996876330928485*^9}},ExpressionUUID->"e03a8300-02bb-4aba-b513-\
878baddff86b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Amp1TSD", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"SpinorUBar", "[", 
       RowBox[{"pl", ",", "ml"}], "]"}], ".", 
      RowBox[{"DiracSigma", "[", 
       RowBox[{
        RowBox[{"GA", "[", "\[Mu]", "]"}], ",", 
        RowBox[{"GA", "[", "\[Nu]", "]"}]}], "]"}], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"C1TLSD", " ", "PL"}], "+", 
        RowBox[{"C1TRSD", " ", "PR"}]}], ")"}], ".", 
      RowBox[{"SpinorU", "[", 
       RowBox[{"pN", ",", "mN"}], "]"}]}], "*", 
     SubscriptBox["X", "\[Mu]\[Nu]"]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Amp1T1", "=", 
   RowBox[{
    RowBox[{
     FractionBox["CNBM", 
      RowBox[{
       SuperscriptBox["mB", "2"], "-", "s"}]], "*", 
     RowBox[{
      RowBox[{"SpinorUBar", "[", 
       RowBox[{"pl", ",", "ml"}], "]"}], ".", 
      RowBox[{"DiracSigma", "[", 
       RowBox[{
        RowBox[{"GA", "[", "\[Mu]", "]"}], ",", 
        RowBox[{"GA", "[", "\[Nu]", "]"}]}], "]"}], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"C1TL", " ", "PL"}], "+", 
        RowBox[{"C1TR", " ", "PR"}]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"GS", "[", "pB", "]"}], "+", "mB"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"GS", "[", "pB", "]"}], "+", "mN"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"PL", "-", "PR"}], ")"}], ".", 
      RowBox[{"SpinorU", "[", 
       RowBox[{"pN", ",", "mN"}], "]"}]}], " ", "*", 
     SubscriptBox["X", "\[Mu]\[Nu]"]}], "//", "Contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amp1T2", "=", 
    RowBox[{
     RowBox[{
      FractionBox["CNBM1", 
       RowBox[{
        SuperscriptBox["mB1", "2"], "-", "s"}]], "*", 
      RowBox[{
       RowBox[{"SpinorUBar", "[", 
        RowBox[{"pl", ",", "ml"}], "]"}], ".", 
       RowBox[{"DiracSigma", "[", 
        RowBox[{
         RowBox[{"GA", "[", "\[Mu]", "]"}], ",", 
         RowBox[{"GA", "[", "\[Nu]", "]"}]}], "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"C1TL1", " ", "PL"}], "+", 
         RowBox[{"C1TR1", " ", "PR"}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"GS", "[", "pB", "]"}], "+", "mB1"}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"GS", "[", "pB", "]"}], "+", "mN"}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"PL", "-", "PR"}], ")"}], ".", 
       RowBox[{"SpinorU", "[", 
        RowBox[{"pN", ",", "mN"}], "]"}]}], " ", "*", 
      SubscriptBox["X", "\[Mu]\[Nu]"]}], "//", "Contract"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Amp3TSD", "=", 
   RowBox[{
    FractionBox["1", "Lambda"], " ", 
    RowBox[{
     RowBox[{"SpinorUBar", "[", 
      RowBox[{"pl", ",", "ml"}], "]"}], ".", 
     RowBox[{"GA", "[", "\[Nu]", "]"}], ".", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ID", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"pN", ",", "\[Mu]"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], 
        RowBox[{
         RowBox[{"GA", "[", "\[Mu]", "]"}], ".", 
         RowBox[{"GS", "[", "pN", "]"}]}]}]}], ")"}], ".", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"C3TLSD", " ", "PL"}], "+", 
       RowBox[{"C3TRSD", " ", "PR"}]}], ")"}], ".", 
     RowBox[{"SpinorU", "[", 
      RowBox[{"pN", ",", "mN"}], "]"}]}], "*", 
    SubscriptBox["X", "\[Mu]\[Nu]"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AmpC3T1", "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "Lambda"], "*", 
      FractionBox["CNBM", 
       RowBox[{
        SuperscriptBox["mB", "2"], "-", "s"}]], "*", 
      RowBox[{
       RowBox[{"SpinorUBar", "[", 
        RowBox[{"pl", ",", "ml"}], "]"}], ".", 
       RowBox[{"GA", "[", "\[Nu]", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"pB", ",", "\[Mu]"}], "]"}], "*", "ID"}], "-", 
         RowBox[{
          FractionBox["1", "4"], "*", 
          RowBox[{
           RowBox[{"GA", "[", "\[Mu]", "]"}], ".", 
           RowBox[{"GS", "[", "pB", "]"}]}]}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"C3TL", " ", "PL"}], "+", 
         RowBox[{"C3TR", " ", "PR"}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"GS", "[", "pB", "]"}], "+", "mB"}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"GS", "[", "pB", "]"}], "+", "mN"}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"PL", "-", "PR"}], ")"}], ".", 
       RowBox[{"SpinorU", "[", 
        RowBox[{"pN", ",", "mN"}], "]"}]}], "*", 
      SubscriptBox["X", "\[Mu]\[Nu]"]}], "//", "Contract"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AmpC3T2", "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "Lambda"], "*", 
      FractionBox["CNBM1", 
       RowBox[{
        SuperscriptBox["mB1", "2"], "-", "s"}]], "*", 
      RowBox[{
       RowBox[{"SpinorUBar", "[", 
        RowBox[{"pl", ",", "ml"}], "]"}], ".", 
       RowBox[{"GA", "[", "\[Nu]", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"pB", ",", "\[Mu]"}], "]"}], "*", "ID"}], "-", 
         RowBox[{
          FractionBox["1", "4"], "*", 
          RowBox[{
           RowBox[{"GA", "[", "\[Mu]", "]"}], ".", 
           RowBox[{"GS", "[", "pB", "]"}]}]}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"C3TL1", " ", "PL"}], "+", 
         RowBox[{"C3TR1", " ", "PR"}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"GS", "[", "pB", "]"}], "+", "mB1"}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"GS", "[", "pB", "]"}], "+", "mN"}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"PL", "-", "PR"}], ")"}], ".", 
       RowBox[{"SpinorU", "[", 
        RowBox[{"pN", ",", "mN"}], "]"}]}], "*", 
      SubscriptBox["X", "\[Mu]\[Nu]"]}], "//", "Contract"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AmpC4SD", "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["Lambda", "2"]], "*", 
      RowBox[{
       RowBox[{"SpinorUBar", "[", 
        RowBox[{"pl", ",", "ml"}], "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"C4TL", " ", 
          RowBox[{
           SubscriptBox["\[CapitalGamma]", "\[Mu]\[Nu]\[Alpha]\[Beta]"], ".", 
           "PL"}]}], "+", 
         RowBox[{"C4TR", " ", 
          RowBox[{
           SubscriptBox["\[CapitalGamma]", "\[Mu]\[Nu]\[Alpha]\[Beta]"], ".", 
           "PR"}]}]}], ")"}], ".", 
       RowBox[{"SpinorU", "[", 
        RowBox[{"pN", ",", "mN"}], "]"}]}], "*", 
      RowBox[{"FV", "[", 
       RowBox[{"pN", ",", "\[Alpha]"}], "]"}], "*", 
      RowBox[{"FV", "[", 
       RowBox[{"ppi", ",", "\[Beta]"}], "]"}], "*", 
      SubscriptBox["X", "\[Mu]\[Nu]"]}], "//", "Contract"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Amp", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["c1", "F0"]}], 
    RowBox[{"(", 
     RowBox[{
     "Amp1TSD", "+", "Amp1T1", "+", "Amp1T2", "+", "Amp3TSD", "+", "AmpC3T1", 
      "+", "AmpC3T2", "+", "AmpC4SD"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ampcc", "=", 
   RowBox[{
    RowBox[{"ComplexConjugate", "[", "Amp", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Mu]", "\[Rule]", " ", "a"}], ",", 
      RowBox[{"\[Nu]", "\[Rule]", " ", "b"}], ",", 
      RowBox[{"\[Alpha]", "\[Rule]", " ", "c"}], ",", 
      RowBox[{"\[Beta]", "\[Rule]", " ", "d"}], ",", 
      RowBox[{"C1TLSD", "\[Rule]", "C1TLSDc"}], ",", 
      RowBox[{"C1TRSD", "\[Rule]", "C1TRSDc"}], ",", 
      RowBox[{"C1TL", "\[Rule]", "C1TLc"}], ",", 
      RowBox[{"C1TR", "\[Rule]", "C1TRc"}], ",", 
      RowBox[{"C1TL1", "\[Rule]", "C1TL1c"}], ",", 
      RowBox[{"C1TR1", "\[Rule]", "C1TR1c"}], ",", 
      RowBox[{"C3TLSD", "\[Rule]", "C3TLSDc"}], ",", 
      RowBox[{"C3TRSD", "\[Rule]", "C3TRSDc"}], ",", 
      RowBox[{"C3TL", "\[Rule]", "C3TLc"}], ",", 
      RowBox[{"C3TR", "\[Rule]", "C3TRc"}], ",", 
      RowBox[{"C3TL1", "\[Rule]", "C3TL1c"}], ",", 
      RowBox[{"C3TR1", "\[Rule]", "C3TR1c"}], ",", 
      RowBox[{"C4TL", "->", "C4TLc"}], ",", 
      RowBox[{"C4TR", "->", "C4TRc"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"sqrAmp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "*", 
         RowBox[{"(", 
          RowBox[{"Amp", "*", "Ampcc"}], ")"}]}], "//", "FermionSpinSum"}], "//",
        "DiracSimplify"}], "//", "Calc"}], "//", 
     RowBox[{
      RowBox[{"DoPolarizationSums", "[", 
       RowBox[{"#", ",", "pX"}], "]"}], "&"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sqrAmpB", "=", 
   RowBox[{"EpsEvaluate", "[", 
    RowBox[{"sqrAmp", "/.", " ", 
     RowBox[{"pN", "->", 
      RowBox[{"pl", "+", "pX", "+", "ppi"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Save", "[", 
  RowBox[{"\"\<sqrAmpB.m\>\"", ",", "sqrAmpB"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.9641090229478025`*^9, {3.9641090972829914`*^9, 3.964109097484438*^9}, {
   3.964109128324235*^9, 3.964109131100979*^9}, 3.964109162821581*^9, {
   3.9641092034757724`*^9, 3.9641092043647795`*^9}, {3.964109319843957*^9, 
   3.964109320516775*^9}, {3.964109400165663*^9, 3.964109508277531*^9}, {
   3.9641096466448183`*^9, 3.9641096952042947`*^9}, {3.964109749564479*^9, 
   3.9641099835240583`*^9}, {3.9695822462604876`*^9, 3.969582248412554*^9}, {
   3.9695823555531044`*^9, 3.9695823588897767`*^9}, {3.9695824148090963`*^9, 
   3.969582464084363*^9}, {3.969582528955968*^9, 3.969582584764058*^9}, 
   3.969582615580736*^9, {3.969582677349971*^9, 3.969582679680808*^9}, {
   3.969582732070882*^9, 3.969582751663183*^9}, {3.969582782835965*^9, 
   3.9695828757609797`*^9}, 3.969582911873032*^9, {3.969582949281909*^9, 
   3.9695829605178275`*^9}, {3.9695830116051683`*^9, 3.969583175711036*^9}, 
   3.969583207626877*^9, {3.969583243601393*^9, 3.9695832570790005`*^9}, {
   3.96958332501752*^9, 3.9695834440843773`*^9}, {3.9695835462465763`*^9, 
   3.9695835860064015`*^9}, {3.969583619232073*^9, 3.969583625754942*^9}, {
   3.9695836656891127`*^9, 3.969583678486811*^9}, {3.969583713487665*^9, 
   3.969583744986554*^9}, {3.9695839028468227`*^9, 3.96958395349477*^9}, {
   3.969584043957713*^9, 3.9695840442816906`*^9}, {3.9695841998025875`*^9, 
   3.969584230182334*^9}, 3.9695843105946007`*^9, 3.9695843960883884`*^9, {
   3.9695849211643624`*^9, 3.969584997080366*^9}, 3.969586246773222*^9, {
   3.969587755814562*^9, 3.969587771920904*^9}, 3.9695879998714795`*^9, {
   3.974187336361266*^9, 3.974187351350623*^9}, 3.974195930500636*^9, {
   3.9741960137973733`*^9, 3.9741960196122713`*^9}, {3.9742392808679886`*^9, 
   3.97423928104424*^9}, {3.9744105590256424`*^9, 3.9744105613309374`*^9}, {
   3.974410619067231*^9, 3.9744106423233004`*^9}, {3.974546050404379*^9, 
   3.9745460511396275`*^9}, {3.974546106661244*^9, 3.974546107460488*^9}, 
   3.9799145680634556`*^9, 3.993123962684271*^9, 
   3.9938428350070057`*^9},ExpressionUUID->"3cb3986d-adc3-4357-886d-\
3f2d082fa7b2"]
},
WindowSize->{1909, 1001},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>1.2 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (2021\:5e7412\:67082\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ed6c3288-d475-493f-b26a-a9463cb9f621"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 149, 3, 34, "Input",ExpressionUUID->"c030590d-b67d-4750-a287-b9e0905c81a6"],
Cell[CellGroupData[{
Cell[754, 29, 5270, 106, 34, "Print",ExpressionUUID->"f44d3bfe-ee29-4da0-a1d6-2b5dfcc4d310"],
Cell[6027, 137, 4021, 69, 34, "Print",ExpressionUUID->"a6ff978f-53ef-403b-9dac-45007726ecbc"],
Cell[10051, 208, 4025, 72, 34, "Print",ExpressionUUID->"0b8bf975-74fc-4eb8-8066-d5dfd0cf0623"],
Cell[14079, 282, 3179, 47, 32, "Print",ExpressionUUID->"1da7ca26-ef8b-480c-b2c7-f5a0b6eee90c"],
Cell[17261, 331, 3178, 47, 32, "Print",ExpressionUUID->"36b8f07c-d447-4295-aff0-274bfa996a45"],
Cell[20442, 380, 3167, 47, 32, "Print",ExpressionUUID->"6f4ccb94-6857-481a-8c2c-95e92e5930dc"]
}, Open  ]]
}, Open  ]],
Cell[23636, 431, 5501, 168, 692, "Input",ExpressionUUID->"e03a8300-02bb-4aba-b513-878baddff86b"],
Cell[29140, 601, 11554, 305, 724, "Input",ExpressionUUID->"3cb3986d-adc3-4357-886d-3f2d082fa7b2"]
}
]
*)



==> anc/sqrAmp_caseA.m <==
(* ::Package:: *)

sqrAmpA = (c1^2*(16*C1L1^2*CNBM1^2*Lambda^2*mB1^2*ml^2*mM^2*mX^2*
        (mB^2 - s)^2 + 16*C1R1^2*CNBM1^2*Lambda^2*mB1^2*ml^2*mM^2*mX^2*
        (mB^2 - s)^2 + 32*C1L1*C3L1*CNBM1^2*Lambda*mB1^2*ml^3*mM^2*mX^2*
        (mB^2 - s)^2 + 32*C1L1*C3L1c*CNBM1^2*Lambda*mB1^2*ml^3*mM^2*mX^2*
        (mB^2 - s)^2 + 32*C1R1*C3R1*CNBM1^2*Lambda*mB1^2*ml^3*mM^2*mX^2*
        (mB^2 - s)^2 + 32*C1R1*C3R1c*CNBM1^2*Lambda*mB1^2*ml^3*mM^2*mX^2*
        (mB^2 - s)^2 + 16*C3L1*C3L1c*CNBM1^2*mB1^2*ml^4*mM^2*mX^2*
        (mB^2 - s)^2 + 16*C3R1*C3R1c*CNBM1^2*mB1^2*ml^4*mM^2*mX^2*
        (mB^2 - s)^2 + 192*C1L1*C1R1*CNBM1^2*Lambda^2*mB1^2*ml*mM^2*mN*mX^2*
        (mB^2 - s)^2 + 32*C1L1^2*CNBM1^2*Lambda^2*mB1*ml^2*mM^2*mN*mX^2*
        (mB^2 - s)^2 + 32*C1R1^2*CNBM1^2*Lambda^2*mB1*ml^2*mM^2*mN*mX^2*
        (mB^2 - s)^2 + 28*C1R1*C3L1*CNBM1^2*Lambda*mB1^2*ml^2*mM^2*mN*mX^2*
        (mB^2 - s)^2 + 28*C1R1*C3L1c*CNBM1^2*Lambda*mB1^2*ml^2*mM^2*mN*mX^2*
        (mB^2 - s)^2 + 28*C1L1*C3R1*CNBM1^2*Lambda*mB1^2*ml^2*mM^2*mN*mX^2*
        (mB^2 - s)^2 + 28*C1L1*C3R1c*CNBM1^2*Lambda*mB1^2*ml^2*mM^2*mN*mX^2*
        (mB^2 - s)^2 + 64*C1L1*C3L1*CNBM1^2*Lambda*mB1*ml^3*mM^2*mN*mX^2*
        (mB^2 - s)^2 + 64*C1L1*C3L1c*CNBM1^2*Lambda*mB1*ml^3*mM^2*mN*mX^2*
        (mB^2 - s)^2 + 64*C1R1*C3R1*CNBM1^2*Lambda*mB1*ml^3*mM^2*mN*mX^2*
        (mB^2 - s)^2 + 64*C1R1*C3R1c*CNBM1^2*Lambda*mB1*ml^3*mM^2*mN*mX^2*
        (mB^2 - s)^2 + 16*C3L1c*C3R1*CNBM1^2*mB1^2*ml^3*mM^2*mN*mX^2*
        (mB^2 - s)^2 + 16*C3L1*C3R1c*CNBM1^2*mB1^2*ml^3*mM^2*mN*mX^2*
        (mB^2 - s)^2 + 32*C3L1*C3L1c*CNBM1^2*mB1*ml^4*mM^2*mN*mX^2*
        (mB^2 - s)^2 + 32*C3R1*C3R1c*CNBM1^2*mB1*ml^4*mM^2*mN*mX^2*
        (mB^2 - s)^2 + 64*C1L1^2*CNBM1^2*Lambda^2*mB1^2*ml^2*mN^2*mX^2*
        (mB^2 - s)^2 + 64*C1R1^2*CNBM1^2*Lambda^2*mB1^2*ml^2*mN^2*mX^2*
        (mB^2 - s)^2 + 32*C1L1*C3L1*CNBM1^2*Lambda*mB1^2*ml^3*mN^2*mX^2*
        (mB^2 - s)^2 + 32*C1L1*C3L1c*CNBM1^2*Lambda*mB1^2*ml^3*mN^2*mX^2*
        (mB^2 - s)^2 + 32*C1R1*C3R1*CNBM1^2*Lambda*mB1^2*ml^3*mN^2*mX^2*
        (mB^2 - s)^2 + 32*C1R1*C3R1c*CNBM1^2*Lambda*mB1^2*ml^3*mN^2*mX^2*
        (mB^2 - s)^2 + 8*C3L1*C3L1c*CNBM1^2*mB1^2*ml^4*mN^2*mX^2*
        (mB^2 - s)^2 + 8*C3R1*C3R1c*CNBM1^2*mB1^2*ml^4*mN^2*mX^2*
        (mB^2 - s)^2 + 192*C1L1*C1R1*CNBM1^2*Lambda^2*mB1*ml*mM^2*mN^2*mX^2*
        (mB^2 - s)^2 - 12*C1L1*C3L1*CNBM1^2*Lambda*mB1^2*ml*mM^2*mN^2*mX^2*
        (mB^2 - s)^2 - 12*C1L1*C3L1c*CNBM1^2*Lambda*mB1^2*ml*mM^2*mN^2*mX^2*
        (mB^2 - s)^2 - 12*C1R1*C3R1*CNBM1^2*Lambda*mB1^2*ml*mM^2*mN^2*mX^2*
        (mB^2 - s)^2 - 12*C1R1*C3R1c*CNBM1^2*Lambda*mB1^2*ml*mM^2*mN^2*mX^2*
        (mB^2 - s)^2 + 16*C1L1^2*CNBM1^2*Lambda^2*ml^2*mM^2*mN^2*mX^2*
        (mB^2 - s)^2 + 16*C1R1^2*CNBM1^2*Lambda^2*ml^2*mM^2*mN^2*mX^2*
        (mB^2 - s)^2 + 28*C1R1*C3L1*CNBM1^2*Lambda*mB1*ml^2*mM^2*mN^2*mX^2*
        (mB^2 - s)^2 + 28*C1R1*C3L1c*CNBM1^2*Lambda*mB1*ml^2*mM^2*mN^2*mX^2*
        (mB^2 - s)^2 + 28*C1L1*C3R1*CNBM1^2*Lambda*mB1*ml^2*mM^2*mN^2*mX^2*
        (mB^2 - s)^2 + 28*C1L1*C3R1c*CNBM1^2*Lambda*mB1*ml^2*mM^2*mN^2*mX^2*
        (mB^2 - s)^2 - 7*C3L1*C3L1c*CNBM1^2*mB1^2*ml^2*mM^2*mN^2*mX^2*
        (mB^2 - s)^2 - 7*C3R1*C3R1c*CNBM1^2*mB1^2*ml^2*mM^2*mN^2*mX^2*
        (mB^2 - s)^2 + 32*C1L1*C3L1*CNBM1^2*Lambda*ml^3*mM^2*mN^2*mX^2*
        (mB^2 - s)^2 + 32*C1L1*C3L1c*CNBM1^2*Lambda*ml^3*mM^2*mN^2*mX^2*
        (mB^2 - s)^2 + 32*C1R1*C3R1*CNBM1^2*Lambda*ml^3*mM^2*mN^2*mX^2*
        (mB^2 - s)^2 + 32*C1R1*C3R1c*CNBM1^2*Lambda*ml^3*mM^2*mN^2*mX^2*
        (mB^2 - s)^2 + 16*C3L1c*C3R1*CNBM1^2*mB1*ml^3*mM^2*mN^2*mX^2*
        (mB^2 - s)^2 + 16*C3L1*C3R1c*CNBM1^2*mB1*ml^3*mM^2*mN^2*mX^2*
        (mB^2 - s)^2 + 16*C3L1*C3L1c*CNBM1^2*ml^4*mM^2*mN^2*mX^2*
        (mB^2 - s)^2 + 16*C3R1*C3R1c*CNBM1^2*ml^4*mM^2*mN^2*mX^2*
        (mB^2 - s)^2 + 48*C1L1^2*CNBM1^2*Lambda^2*mB1^2*mN^4*mX^2*
        (mB^2 - s)^2 + 48*C1R1^2*CNBM1^2*Lambda^2*mB1^2*mN^4*mX^2*
        (mB^2 - s)^2 - 192*C1L1*C1R1*CNBM1^2*Lambda^2*mB1*ml*mN^4*mX^2*
        (mB^2 - s)^2 + 12*C1L1*C3L1*CNBM1^2*Lambda*mB1^2*ml*mN^4*mX^2*
        (mB^2 - s)^2 + 12*C1L1*C3L1c*CNBM1^2*Lambda*mB1^2*ml*mN^4*mX^2*
        (mB^2 - s)^2 + 12*C1R1*C3R1*CNBM1^2*Lambda*mB1^2*ml*mN^4*mX^2*
        (mB^2 - s)^2 + 12*C1R1*C3R1c*CNBM1^2*Lambda*mB1^2*ml*mN^4*mX^2*
        (mB^2 - s)^2 - 16*C1L1^2*CNBM1^2*Lambda^2*ml^2*mN^4*mX^2*
        (mB^2 - s)^2 - 16*C1R1^2*CNBM1^2*Lambda^2*ml^2*mN^4*mX^2*
        (mB^2 - s)^2 - 28*C1R1*C3L1*CNBM1^2*Lambda*mB1*ml^2*mN^4*mX^2*
        (mB^2 - s)^2 - 28*C1R1*C3L1c*CNBM1^2*Lambda*mB1*ml^2*mN^4*mX^2*
        (mB^2 - s)^2 - 28*C1L1*C3R1*CNBM1^2*Lambda*mB1*ml^2*mN^4*mX^2*
        (mB^2 - s)^2 - 28*C1L1*C3R1c*CNBM1^2*Lambda*mB1*ml^2*mN^4*mX^2*
        (mB^2 - s)^2 - C3L1*C3L1c*CNBM1^2*mB1^2*ml^2*mN^4*mX^2*(mB^2 - s)^2 - 
       C3R1*C3R1c*CNBM1^2*mB1^2*ml^2*mN^4*mX^2*(mB^2 - s)^2 - 
       32*C1L1*C3L1*CNBM1^2*Lambda*ml^3*mN^4*mX^2*(mB^2 - s)^2 - 
       32*C1L1*C3L1c*CNBM1^2*Lambda*ml^3*mN^4*mX^2*(mB^2 - s)^2 - 
       32*C1R1*C3R1*CNBM1^2*Lambda*ml^3*mN^4*mX^2*(mB^2 - s)^2 - 
       32*C1R1*C3R1c*CNBM1^2*Lambda*ml^3*mN^4*mX^2*(mB^2 - s)^2 - 
       16*C3L1c*C3R1*CNBM1^2*mB1*ml^3*mN^4*mX^2*(mB^2 - s)^2 - 
       16*C3L1*C3R1c*CNBM1^2*mB1*ml^3*mN^4*mX^2*(mB^2 - s)^2 - 
       16*C3L1*C3L1c*CNBM1^2*ml^4*mN^4*mX^2*(mB^2 - s)^2 - 
       16*C3R1*C3R1c*CNBM1^2*ml^4*mN^4*mX^2*(mB^2 - s)^2 + 
       48*C1L1^2*CNBM1^2*Lambda^2*mB1^2*mM^2*mX^4*(mB^2 - s)^2 + 
       48*C1R1^2*CNBM1^2*Lambda^2*mB1^2*mM^2*mX^4*(mB^2 - s)^2 - 
       16*C3L1*C3L1c*CNBM1^2*mB1^2*ml^2*mM^2*mX^4*(mB^2 - s)^2 - 
       16*C3R1*C3R1c*CNBM1^2*mB1^2*ml^2*mM^2*mX^4*(mB^2 - s)^2 + 
       96*C1L1^2*CNBM1^2*Lambda^2*mB1*mM^2*mN*mX^4*(mB^2 - s)^2 + 
       96*C1R1^2*CNBM1^2*Lambda^2*mB1*mM^2*mN*mX^4*(mB^2 - s)^2 - 
       12*C1R1*C3L1*CNBM1^2*Lambda*mB1^2*mM^2*mN*mX^4*(mB^2 - s)^2 - 
       12*C1R1*C3L1c*CNBM1^2*Lambda*mB1^2*mM^2*mN*mX^4*(mB^2 - s)^2 - 
       12*C1L1*C3R1*CNBM1^2*Lambda*mB1^2*mM^2*mN*mX^4*(mB^2 - s)^2 - 
       12*C1L1*C3R1c*CNBM1^2*Lambda*mB1^2*mM^2*mN*mX^4*(mB^2 - s)^2 - 
       32*C3L1*C3L1c*CNBM1^2*mB1*ml^2*mM^2*mN*mX^4*(mB^2 - s)^2 - 
       32*C3R1*C3R1c*CNBM1^2*mB1*ml^2*mM^2*mN*mX^4*(mB^2 - s)^2 + 
       48*C1L1^2*CNBM1^2*Lambda^2*mB1^2*mN^2*mX^4*(mB^2 - s)^2 + 
       48*C1R1^2*CNBM1^2*Lambda^2*mB1^2*mN^2*mX^4*(mB^2 - s)^2 - 
       16*C3L1*C3L1c*CNBM1^2*mB1^2*ml^2*mN^2*mX^4*(mB^2 - s)^2 - 
       16*C3R1*C3R1c*CNBM1^2*mB1^2*ml^2*mN^2*mX^4*(mB^2 - s)^2 + 
       48*C1L1^2*CNBM1^2*Lambda^2*mM^2*mN^2*mX^4*(mB^2 - s)^2 + 
       48*C1R1^2*CNBM1^2*Lambda^2*mM^2*mN^2*mX^4*(mB^2 - s)^2 - 
       12*C1R1*C3L1*CNBM1^2*Lambda*mB1*mM^2*mN^2*mX^4*(mB^2 - s)^2 - 
       12*C1R1*C3L1c*CNBM1^2*Lambda*mB1*mM^2*mN^2*mX^4*(mB^2 - s)^2 - 
       12*C1L1*C3R1*CNBM1^2*Lambda*mB1*mM^2*mN^2*mX^4*(mB^2 - s)^2 - 
       12*C1L1*C3R1c*CNBM1^2*Lambda*mB1*mM^2*mN^2*mX^4*(mB^2 - s)^2 + 
       3*C3L1*C3L1c*CNBM1^2*mB1^2*mM^2*mN^2*mX^4*(mB^2 - s)^2 + 
       3*C3R1*C3R1c*CNBM1^2*mB1^2*mM^2*mN^2*mX^4*(mB^2 - s)^2 - 
       16*C3L1*C3L1c*CNBM1^2*ml^2*mM^2*mN^2*mX^4*(mB^2 - s)^2 - 
       16*C3R1*C3R1c*CNBM1^2*ml^2*mM^2*mN^2*mX^4*(mB^2 - s)^2 - 
       48*C1L1^2*CNBM1^2*Lambda^2*mN^4*mX^4*(mB^2 - s)^2 - 
       48*C1R1^2*CNBM1^2*Lambda^2*mN^4*mX^4*(mB^2 - s)^2 + 
       12*C1R1*C3L1*CNBM1^2*Lambda*mB1*mN^4*mX^4*(mB^2 - s)^2 + 
       12*C1R1*C3L1c*CNBM1^2*Lambda*mB1*mN^4*mX^4*(mB^2 - s)^2 + 
       12*C1L1*C3R1*CNBM1^2*Lambda*mB1*mN^4*mX^4*(mB^2 - s)^2 + 
       12*C1L1*C3R1c*CNBM1^2*Lambda*mB1*mN^4*mX^4*(mB^2 - s)^2 - 
       3*C3L1*C3L1c*CNBM1^2*mB1^2*mN^4*mX^4*(mB^2 - s)^2 - 
       3*C3R1*C3R1c*CNBM1^2*mB1^2*mN^4*mX^4*(mB^2 - s)^2 + 
       16*C3L1*C3L1c*CNBM1^2*ml^2*mN^4*mX^4*(mB^2 - s)^2 + 
       16*C3R1*C3R1c*CNBM1^2*ml^2*mN^4*mX^4*(mB^2 - s)^2 + 
       16*C1L*C1L1*CNBM*CNBM1*Lambda^2*mB*mB1*ml^2*mM^2*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 16*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mB*mB1*ml^2*mM^2*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 16*C1R*C1R1*CNBM*CNBM1*Lambda^2*mB*mB1*ml^2*
        mM^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*
        mB*mB1*ml^2*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       32*C1L1*C3L*CNBM*CNBM1*Lambda*mB*mB1*ml^3*mM^2*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 32*C1Lc*C3L1*CNBM*CNBM1*Lambda*mB*mB1*ml^3*mM^2*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 32*C1L*C3L1c*CNBM*CNBM1*Lambda*mB*mB1*ml^3*
        mM^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 32*C1L1*C3Lc*CNBM*CNBM1*Lambda*mB*
        mB1*ml^3*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 32*C1R1*C3R*CNBM*CNBM1*
        Lambda*mB*mB1*ml^3*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       32*C1Rc*C3R1*CNBM*CNBM1*Lambda*mB*mB1*ml^3*mM^2*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 32*C1R*C3R1c*CNBM*CNBM1*Lambda*mB*mB1*ml^3*mM^2*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 32*C1R1*C3Rc*CNBM*CNBM1*Lambda*mB*mB1*ml^3*
        mM^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C3L*C3L1c*CNBM*CNBM1*mB*mB1*
        ml^4*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C3L1*C3Lc*CNBM*CNBM1*mB*
        mB1*ml^4*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C3R*C3R1c*CNBM*CNBM1*
        mB*mB1*ml^4*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       16*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*ml^4*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       96*C1L1*C1R*CNBM*CNBM1*Lambda^2*mB*mB1*ml*mM^2*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 96*C1L*C1R1*CNBM*CNBM1*Lambda^2*mB*mB1*ml*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 96*C1Lc*C1R1*CNBM*CNBM1*Lambda^2*mB*mB1*ml*
        mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 96*C1L1*C1Rc*CNBM*CNBM1*
        Lambda^2*mB*mB1*ml*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       16*C1L*C1L1*CNBM*CNBM1*Lambda^2*mB*ml^2*mM^2*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 16*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mB*ml^2*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 16*C1R*C1R1*CNBM*CNBM1*Lambda^2*mB*ml^2*mM^2*
        mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mB*
        ml^2*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C1L*C1L1*CNBM*CNBM1*
        Lambda^2*mB1*ml^2*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       16*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mB1*ml^2*mM^2*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 16*C1R*C1R1*CNBM*CNBM1*Lambda^2*mB1*ml^2*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 16*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mB1*ml^2*
        mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 28*C1R1*C3L*CNBM*CNBM1*Lambda*
        mB*mB1*ml^2*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       28*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*mB1*ml^2*mM^2*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 28*C1R*C3L1c*CNBM*CNBM1*Lambda*mB*mB1*ml^2*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 28*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*mB1*ml^2*
        mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 28*C1L1*C3R*CNBM*CNBM1*Lambda*
        mB*mB1*ml^2*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       28*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*mB1*ml^2*mM^2*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 28*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*mB1*ml^2*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 28*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*mB1*ml^2*
        mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 32*C1L1*C3L*CNBM*CNBM1*Lambda*
        mB*ml^3*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 32*C1Lc*C3L1*CNBM*CNBM1*
        Lambda*mB*ml^3*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       32*C1L*C3L1c*CNBM*CNBM1*Lambda*mB*ml^3*mM^2*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 32*C1L1*C3Lc*CNBM*CNBM1*Lambda*mB*ml^3*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 32*C1R1*C3R*CNBM*CNBM1*Lambda*mB*ml^3*mM^2*
        mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 32*C1Rc*C3R1*CNBM*CNBM1*Lambda*mB*
        ml^3*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 32*C1R*C3R1c*CNBM*CNBM1*
        Lambda*mB*ml^3*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       32*C1R1*C3Rc*CNBM*CNBM1*Lambda*mB*ml^3*mM^2*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 32*C1L1*C3L*CNBM*CNBM1*Lambda*mB1*ml^3*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 32*C1Lc*C3L1*CNBM*CNBM1*Lambda*mB1*ml^3*mM^2*
        mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 32*C1L*C3L1c*CNBM*CNBM1*Lambda*mB1*
        ml^3*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 32*C1L1*C3Lc*CNBM*CNBM1*
        Lambda*mB1*ml^3*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       32*C1R1*C3R*CNBM*CNBM1*Lambda*mB1*ml^3*mM^2*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 32*C1Rc*C3R1*CNBM*CNBM1*Lambda*mB1*ml^3*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 32*C1R*C3R1c*CNBM*CNBM1*Lambda*mB1*ml^3*mM^2*
        mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 32*C1R1*C3Rc*CNBM*CNBM1*Lambda*mB1*
        ml^3*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C3L1c*C3R*CNBM*CNBM1*mB*
        mB1*ml^3*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       16*C3Lc*C3R1*CNBM*CNBM1*mB*mB1*ml^3*mM^2*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 16*C3L*C3R1c*CNBM*CNBM1*mB*mB1*ml^3*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 16*C3L1*C3Rc*CNBM*CNBM1*mB*mB1*ml^3*mM^2*mN*
        mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C3L*C3L1c*CNBM*CNBM1*mB*ml^4*mM^2*mN*
        mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C3L1*C3Lc*CNBM*CNBM1*mB*ml^4*mM^2*mN*
        mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C3R*C3R1c*CNBM*CNBM1*mB*ml^4*mM^2*mN*
        mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C3R1*C3Rc*CNBM*CNBM1*mB*ml^4*mM^2*mN*
        mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C3L*C3L1c*CNBM*CNBM1*mB1*ml^4*mM^2*
        mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C3L1*C3Lc*CNBM*CNBM1*mB1*ml^4*
        mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C3R*C3R1c*CNBM*CNBM1*mB1*
        ml^4*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C3R1*C3Rc*CNBM*CNBM1*
        mB1*ml^4*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       64*C1L*C1L1*CNBM*CNBM1*Lambda^2*mB*mB1*ml^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 64*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mB*mB1*ml^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 64*C1R*C1R1*CNBM*CNBM1*Lambda^2*mB*mB1*ml^2*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 64*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*
        mB*mB1*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       32*C1L1*C3L*CNBM*CNBM1*Lambda*mB*mB1*ml^3*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 32*C1Lc*C3L1*CNBM*CNBM1*Lambda*mB*mB1*ml^3*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 32*C1L*C3L1c*CNBM*CNBM1*Lambda*mB*mB1*ml^3*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 32*C1L1*C3Lc*CNBM*CNBM1*Lambda*mB*
        mB1*ml^3*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 32*C1R1*C3R*CNBM*CNBM1*
        Lambda*mB*mB1*ml^3*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       32*C1Rc*C3R1*CNBM*CNBM1*Lambda*mB*mB1*ml^3*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 32*C1R*C3R1c*CNBM*CNBM1*Lambda*mB*mB1*ml^3*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 32*C1R1*C3Rc*CNBM*CNBM1*Lambda*mB*mB1*ml^3*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*
        ml^4*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C1R*C3L1c*CNBM*CNBM1*
        Lambda*mB*ml^4*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       16*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*ml^4*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 16*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*ml^4*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 16*C1R1*C3L*CNBM*CNBM1*Lambda*mB1*ml^4*mN^2*
        mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB1*ml^4*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C1L1*C3R*CNBM*CNBM1*Lambda*mB1*
        ml^4*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C1L1*C3Rc*CNBM*CNBM1*
        Lambda*mB1*ml^4*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       8*C3L*C3L1c*CNBM*CNBM1*mB*mB1*ml^4*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       8*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*ml^4*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       8*C3R*C3R1c*CNBM*CNBM1*mB*mB1*ml^4*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       8*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*ml^4*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       48*C1L1*C1R*CNBM*CNBM1*Lambda^2*mB*ml*mM^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 48*C1L*C1R1*CNBM*CNBM1*Lambda^2*mB*ml*mM^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 48*C1Lc*C1R1*CNBM*CNBM1*Lambda^2*mB*ml*mM^2*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 48*C1L1*C1Rc*CNBM*CNBM1*Lambda^2*
        mB*ml*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 48*C1L1*C1R*CNBM*CNBM1*
        Lambda^2*mB1*ml*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       48*C1L*C1R1*CNBM*CNBM1*Lambda^2*mB1*ml*mM^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 48*C1Lc*C1R1*CNBM*CNBM1*Lambda^2*mB1*ml*mM^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 48*C1L1*C1Rc*CNBM*CNBM1*Lambda^2*mB1*ml*mM^2*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) - 12*C1L1*C3L*CNBM*CNBM1*Lambda*mB*
        mB1*ml*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) - 
       12*C1Lc*C3L1*CNBM*CNBM1*Lambda*mB*mB1*ml*mM^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s) - 12*C1L*C3L1c*CNBM*CNBM1*Lambda*mB*mB1*ml*mM^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s) - 12*C1L1*C3Lc*CNBM*CNBM1*Lambda*mB*mB1*ml*
        mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) - 12*C1R1*C3R*CNBM*CNBM1*Lambda*
        mB*mB1*ml*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) - 
       12*C1Rc*C3R1*CNBM*CNBM1*Lambda*mB*mB1*ml*mM^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s) - 12*C1R*C3R1c*CNBM*CNBM1*Lambda*mB*mB1*ml*mM^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s) - 12*C1R1*C3Rc*CNBM*CNBM1*Lambda*mB*mB1*ml*
        mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C1L*C1L1*CNBM*CNBM1*
        Lambda^2*ml^2*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       16*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*ml^2*mM^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 16*C1R*C1R1*CNBM*CNBM1*Lambda^2*ml^2*mM^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 16*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*ml^2*mM^2*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 12*C1R1*C3L*CNBM*CNBM1*Lambda*mB*
        ml^2*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C1Rc*C3L1*CNBM*CNBM1*
        Lambda*mB*ml^2*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       16*C1R*C3L1c*CNBM*CNBM1*Lambda*mB*ml^2*mM^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 12*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*ml^2*mM^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 12*C1L1*C3R*CNBM*CNBM1*Lambda*mB*ml^2*mM^2*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*
        ml^2*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C1L*C3R1c*CNBM*CNBM1*
        Lambda*mB*ml^2*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       12*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*ml^2*mM^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 16*C1R1*C3L*CNBM*CNBM1*Lambda*mB1*ml^2*mM^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 12*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*ml^2*mM^2*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 12*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*
        ml^2*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C1R1*C3Lc*CNBM*CNBM1*
        Lambda*mB1*ml^2*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       16*C1L1*C3R*CNBM*CNBM1*Lambda*mB1*ml^2*mM^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 12*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*ml^2*mM^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 12*C1L*C3R1c*CNBM*CNBM1*Lambda*mB1*ml^2*mM^2*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB1*
        ml^2*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) - 7*C3L*C3L1c*CNBM*CNBM1*
        mB*mB1*ml^2*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) - 
       7*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*ml^2*mM^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s) - 7*C3R*C3R1c*CNBM*CNBM1*mB*mB1*ml^2*mM^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s) - 7*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*ml^2*mM^2*mN^2*
        mX^2*(mB^2 - s)*(mB1^2 - s) + 32*C1L1*C3L*CNBM*CNBM1*Lambda*ml^3*mM^2*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 32*C1Lc*C3L1*CNBM*CNBM1*Lambda*
        ml^3*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 32*C1L*C3L1c*CNBM*CNBM1*
        Lambda*ml^3*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       32*C1L1*C3Lc*CNBM*CNBM1*Lambda*ml^3*mM^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 32*C1R1*C3R*CNBM*CNBM1*Lambda*ml^3*mM^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 32*C1Rc*C3R1*CNBM*CNBM1*Lambda*ml^3*mM^2*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 32*C1R*C3R1c*CNBM*CNBM1*Lambda*
        ml^3*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 32*C1R1*C3Rc*CNBM*CNBM1*
        Lambda*ml^3*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       8*C3L1c*C3R*CNBM*CNBM1*mB*ml^3*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       8*C3Lc*C3R1*CNBM*CNBM1*mB*ml^3*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       8*C3L*C3R1c*CNBM*CNBM1*mB*ml^3*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       8*C3L1*C3Rc*CNBM*CNBM1*mB*ml^3*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       8*C3L1c*C3R*CNBM*CNBM1*mB1*ml^3*mM^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 8*C3Lc*C3R1*CNBM*CNBM1*mB1*ml^3*mM^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 8*C3L*C3R1c*CNBM*CNBM1*mB1*ml^3*mM^2*mN^2*
        mX^2*(mB^2 - s)*(mB1^2 - s) + 8*C3L1*C3Rc*CNBM*CNBM1*mB1*ml^3*mM^2*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C3L*C3L1c*CNBM*CNBM1*ml^4*mM^2*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C3L1*C3Lc*CNBM*CNBM1*ml^4*mM^2*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C3R*C3R1c*CNBM*CNBM1*ml^4*mM^2*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 16*C3R1*C3Rc*CNBM*CNBM1*ml^4*mM^2*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s) + 48*C1L*C1L1*CNBM*CNBM1*Lambda^2*mB*
        mB1*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s) + 48*C1L1*C1Lc*CNBM*CNBM1*
        Lambda^2*mB*mB1*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       48*C1R*C1R1*CNBM*CNBM1*Lambda^2*mB*mB1*mN^4*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 48*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mB*mB1*mN^4*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 12*C1L1*C3L*CNBM*CNBM1*Lambda*mB*mB1*ml*mN^4*
        mX^2*(mB^2 - s)*(mB1^2 - s) + 12*C1Lc*C3L1*CNBM*CNBM1*Lambda*mB*mB1*
        ml*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s) + 12*C1L*C3L1c*CNBM*CNBM1*Lambda*
        mB*mB1*ml*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s) + 12*C1L1*C3Lc*CNBM*CNBM1*
        Lambda*mB*mB1*ml*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s) + 
       12*C1R1*C3R*CNBM*CNBM1*Lambda*mB*mB1*ml*mN^4*mX^2*(mB^2 - s)*
        (mB1^2 - s) + 12*C1Rc*C3R1*CNBM*CNBM1*Lambda*mB*mB1*ml*mN^4*mX^2*
        (mB^2 - s)*(mB1^2 - s) + 12*C1R*C3R1c*CNBM*CNBM1*Lambda*mB*mB1*ml*
        mN^4*mX^2*(mB^2 - s)*(mB1^2 - s) + 12*C1R1*C3Rc*CNBM*CNBM1*Lambda*mB*
        mB1*ml*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s) - C3L*C3L1c*CNBM*CNBM1*mB*mB1*
        ml^2*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s) - C3L1*C3Lc*CNBM*CNBM1*mB*mB1*
        ml^2*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s) - C3R*C3R1c*CNBM*CNBM1*mB*mB1*
        ml^2*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s) - C3R1*C3Rc*CNBM*CNBM1*mB*mB1*
        ml^2*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s) + 48*C1L*C1L1*CNBM*CNBM1*
        Lambda^2*mB*mB1*mM^2*mX^4*(mB^2 - s)*(mB1^2 - s) + 
       48*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mB*mB1*mM^2*mX^4*(mB^2 - s)*
        (mB1^2 - s) + 48*C1R*C1R1*CNBM*CNBM1*Lambda^2*mB*mB1*mM^2*mX^4*
        (mB^2 - s)*(mB1^2 - s) + 48*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mB*mB1*mM^2*
        mX^4*(mB^2 - s)*(mB1^2 - s) - 16*C3L*C3L1c*CNBM*CNBM1*mB*mB1*ml^2*
        mM^2*mX^4*(mB^2 - s)*(mB1^2 - s) - 16*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*
        ml^2*mM^2*mX^4*(mB^2 - s)*(mB1^2 - s) - 16*C3R*C3R1c*CNBM*CNBM1*mB*
        mB1*ml^2*mM^2*mX^4*(mB^2 - s)*(mB1^2 - s) - 16*C3R1*C3Rc*CNBM*CNBM1*
        mB*mB1*ml^2*mM^2*mX^4*(mB^2 - s)*(mB1^2 - s) + 
       48*C1L*C1L1*CNBM*CNBM1*Lambda^2*mB*mM^2*mN*mX^4*(mB^2 - s)*
        (mB1^2 - s) + 48*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mB*mM^2*mN*mX^4*
        (mB^2 - s)*(mB1^2 - s) + 48*C1R*C1R1*CNBM*CNBM1*Lambda^2*mB*mM^2*mN*
        mX^4*(mB^2 - s)*(mB1^2 - s) + 48*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mB*
        mM^2*mN*mX^4*(mB^2 - s)*(mB1^2 - s) + 48*C1L*C1L1*CNBM*CNBM1*Lambda^2*
        mB1*mM^2*mN*mX^4*(mB^2 - s)*(mB1^2 - s) + 48*C1L1*C1Lc*CNBM*CNBM1*
        Lambda^2*mB1*mM^2*mN*mX^4*(mB^2 - s)*(mB1^2 - s) + 
       48*C1R*C1R1*CNBM*CNBM1*Lambda^2*mB1*mM^2*mN*mX^4*(mB^2 - s)*
        (mB1^2 - s) + 48*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mB1*mM^2*mN*mX^4*
        (mB^2 - s)*(mB1^2 - s) - 12*C1R1*C3L*CNBM*CNBM1*Lambda*mB*mB1*mM^2*mN*
        mX^4*(mB^2 - s)*(mB1^2 - s) - 12*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*mB1*
        mM^2*mN*mX^4*(mB^2 - s)*(mB1^2 - s) - 12*C1R*C3L1c*CNBM*CNBM1*Lambda*
        mB*mB1*mM^2*mN*mX^4*(mB^2 - s)*(mB1^2 - s) - 12*C1R1*C3Lc*CNBM*CNBM1*
        Lambda*mB*mB1*mM^2*mN*mX^4*(mB^2 - s)*(mB1^2 - s) - 
       12*C1L1*C3R*CNBM*CNBM1*Lambda*mB*mB1*mM^2*mN*mX^4*(mB^2 - s)*
        (mB1^2 - s) - 12*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*mB1*mM^2*mN*mX^4*
        (mB^2 - s)*(mB1^2 - s) - 12*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*mB1*mM^2*
        mN*mX^4*(mB^2 - s)*(mB1^2 - s) - 12*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*
        mB1*mM^2*mN*mX^4*(mB^2 - s)*(mB1^2 - s) + 48*C1L*C1L1*CNBM*CNBM1*
        Lambda^2*mB*mB1*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s) + 
       48*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mB*mB1*mN^2*mX^4*(mB^2 - s)*
        (mB1^2 - s) + 48*C1R*C1R1*CNBM*CNBM1*Lambda^2*mB*mB1*mN^2*mX^4*
        (mB^2 - s)*(mB1^2 - s) + 48*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mB*mB1*mN^2*
        mX^4*(mB^2 - s)*(mB1^2 - s) - 16*C3L*C3L1c*CNBM*CNBM1*mB*mB1*ml^2*
        mN^2*mX^4*(mB^2 - s)*(mB1^2 - s) - 16*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*
        ml^2*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s) - 16*C3R*C3R1c*CNBM*CNBM1*mB*
        mB1*ml^2*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s) - 16*C3R1*C3Rc*CNBM*CNBM1*
        mB*mB1*ml^2*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s) + 
       48*C1L*C1L1*CNBM*CNBM1*Lambda^2*mM^2*mN^2*mX^4*(mB^2 - s)*
        (mB1^2 - s) + 48*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mM^2*mN^2*mX^4*
        (mB^2 - s)*(mB1^2 - s) + 48*C1R*C1R1*CNBM*CNBM1*Lambda^2*mM^2*mN^2*
        mX^4*(mB^2 - s)*(mB1^2 - s) + 48*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mM^2*
        mN^2*mX^4*(mB^2 - s)*(mB1^2 - s) + 3*C3L*C3L1c*CNBM*CNBM1*mB*mB1*mM^2*
        mN^2*mX^4*(mB^2 - s)*(mB1^2 - s) + 3*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*mM^2*
        mN^2*mX^4*(mB^2 - s)*(mB1^2 - s) + 3*C3R*C3R1c*CNBM*CNBM1*mB*mB1*mM^2*
        mN^2*mX^4*(mB^2 - s)*(mB1^2 - s) + 3*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*mM^2*
        mN^2*mX^4*(mB^2 - s)*(mB1^2 - s) + 12*C1R1*C3L*CNBM*CNBM1*Lambda*mB*
        mN^4*mX^4*(mB^2 - s)*(mB1^2 - s) + 12*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*
        mN^4*mX^4*(mB^2 - s)*(mB1^2 - s) + 12*C1L1*C3R*CNBM*CNBM1*Lambda*mB*
        mN^4*mX^4*(mB^2 - s)*(mB1^2 - s) + 12*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*
        mN^4*mX^4*(mB^2 - s)*(mB1^2 - s) + 12*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*
        mN^4*mX^4*(mB^2 - s)*(mB1^2 - s) + 12*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*
        mN^4*mX^4*(mB^2 - s)*(mB1^2 - s) + 12*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*
        mN^4*mX^4*(mB^2 - s)*(mB1^2 - s) + 12*C1L*C3R1c*CNBM*CNBM1*Lambda*mB1*
        mN^4*mX^4*(mB^2 - s)*(mB1^2 - s) - 3*C3L*C3L1c*CNBM*CNBM1*mB*mB1*mN^4*
        mX^4*(mB^2 - s)*(mB1^2 - s) - 3*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*mN^4*mX^4*
        (mB^2 - s)*(mB1^2 - s) - 3*C3R*C3R1c*CNBM*CNBM1*mB*mB1*mN^4*mX^4*
        (mB^2 - s)*(mB1^2 - s) - 3*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*mN^4*mX^4*
        (mB^2 - s)*(mB1^2 - s) + 16*C3L*C3L1c*CNBM*CNBM1*ml^2*mN^4*mX^4*
        (mB^2 - s)*(mB1^2 - s) + 16*C3L1*C3Lc*CNBM*CNBM1*ml^2*mN^4*mX^4*
        (mB^2 - s)*(mB1^2 - s) + 16*C3R*C3R1c*CNBM*CNBM1*ml^2*mN^4*mX^4*
        (mB^2 - s)*(mB1^2 - s) + 16*C3R1*C3Rc*CNBM*CNBM1*ml^2*mN^4*mX^4*
        (mB^2 - s)*(mB1^2 - s) - 16*C1RSDc*C3L1*CNBM1*Lambda*mB1*ml^4*mX^2*
        (mB^2 - s)^2*(mB1^2 - s) - 16*C1RSD*C3L1c*CNBM1*Lambda*mB1*ml^4*mX^2*
        (mB^2 - s)^2*(mB1^2 - s) + 16*C1LSDc*C3R1*CNBM1*Lambda*mB1*ml^4*mX^2*
        (mB^2 - s)^2*(mB1^2 - s) + 16*C1LSD*C3R1c*CNBM1*Lambda*mB1*ml^4*mX^2*
        (mB^2 - s)^2*(mB1^2 - s) + 48*C1LSD*C1R1*CNBM1*Lambda^2*mB1*ml*mM^2*
        mX^2*(mB^2 - s)^2*(mB1^2 - s) + 48*C1LSDc*C1R1*CNBM1*Lambda^2*mB1*ml*
        mM^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) - 48*C1L1*C1RSD*CNBM1*Lambda^2*mB1*
        ml*mM^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) - 48*C1L1*C1RSDc*CNBM1*Lambda^2*
        mB1*ml*mM^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) - 16*C1RSDc*C3L1*CNBM1*
        Lambda*mB1*ml^2*mM^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) - 
       16*C1RSD*C3L1c*CNBM1*Lambda*mB1*ml^2*mM^2*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) + 16*C1LSDc*C3R1*CNBM1*Lambda*mB1*ml^2*mM^2*mX^2*
        (mB^2 - s)^2*(mB1^2 - s) + 16*C1LSD*C3R1c*CNBM1*Lambda*mB1*ml^2*mM^2*
        mX^2*(mB^2 - s)^2*(mB1^2 - s) + 64*C1L1*C1LSD*CNBM1*Lambda^2*mB1*ml^2*
        mN*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 64*C1L1*C1LSDc*CNBM1*Lambda^2*mB1*
        ml^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s) - 64*C1R1*C1RSD*CNBM1*Lambda^2*
        mB1*ml^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s) - 64*C1R1*C1RSDc*CNBM1*
        Lambda^2*mB1*ml^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 
       32*C1LSDc*C3L1*CNBM1*Lambda*mB1*ml^3*mN*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) + 32*C1LSD*C3L1c*CNBM1*Lambda*mB1*ml^3*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s) - 32*C1RSDc*C3R1*CNBM1*Lambda*mB1*ml^3*mN*
        mX^2*(mB^2 - s)^2*(mB1^2 - s) - 32*C1RSD*C3R1c*CNBM1*Lambda*mB1*ml^3*
        mN*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 16*C1LSDc*C3R1*CNBM1*Lambda*ml^4*
        mN*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 16*C1LSD*C3R1c*CNBM1*Lambda*ml^4*
        mN*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 4*C3L1c*C3LSD*CNBM1*mB1*ml^4*mN*
        mX^2*(mB^2 - s)^2*(mB1^2 - s) + 4*C3L1*C3LSDc*CNBM1*mB1*ml^4*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s) - 4*C3R1c*C3RSD*CNBM1*mB1*ml^4*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s) - 4*C3R1*C3RSDc*CNBM1*mB1*ml^4*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s) + 48*C1LSD*C1R1*CNBM1*Lambda^2*ml*mM^2*mN*
        mX^2*(mB^2 - s)^2*(mB1^2 - s) + 48*C1LSDc*C1R1*CNBM1*Lambda^2*ml*mM^2*
        mN*mX^2*(mB^2 - s)^2*(mB1^2 - s) - 12*C1LSDc*C3L1*CNBM1*Lambda*mB1*ml*
        mM^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s) - 12*C1LSD*C3L1c*CNBM1*Lambda*
        mB1*ml*mM^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 
       12*C1L1*C3LSD*CNBM1*Lambda*mB1*ml*mM^2*mN*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) + 12*C1L1*C3LSDc*CNBM1*Lambda*mB1*ml*mM^2*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s) + 12*C1RSDc*C3R1*CNBM1*Lambda*mB1*ml*mM^2*mN*
        mX^2*(mB^2 - s)^2*(mB1^2 - s) + 12*C1RSD*C3R1c*CNBM1*Lambda*mB1*ml*
        mM^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s) - 12*C1R1*C3RSD*CNBM1*Lambda*
        mB1*ml*mM^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s) - 
       12*C1R1*C3RSDc*CNBM1*Lambda*mB1*ml*mM^2*mN*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) + 16*C1LSDc*C3R1*CNBM1*Lambda*ml^2*mM^2*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s) + 16*C1LSD*C3R1c*CNBM1*Lambda*ml^2*mM^2*mN*
        mX^2*(mB^2 - s)^2*(mB1^2 - s) + 4*C3L1c*C3LSD*CNBM1*mB1*ml^2*mM^2*mN*
        mX^2*(mB^2 - s)^2*(mB1^2 - s) + 4*C3L1*C3LSDc*CNBM1*mB1*ml^2*mM^2*mN*
        mX^2*(mB^2 - s)^2*(mB1^2 - s) - 4*C3R1c*C3RSD*CNBM1*mB1*ml^2*mM^2*mN*
        mX^2*(mB^2 - s)^2*(mB1^2 - s) - 4*C3R1*C3RSDc*CNBM1*mB1*ml^2*mM^2*mN*
        mX^2*(mB^2 - s)^2*(mB1^2 - s) + 48*C1LSD*C1R1*CNBM1*Lambda^2*mB1*ml*
        mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 48*C1LSDc*C1R1*CNBM1*Lambda^2*
        mB1*ml*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) - 48*C1L1*C1RSD*CNBM1*
        Lambda^2*mB1*ml*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) - 
       48*C1L1*C1RSDc*CNBM1*Lambda^2*mB1*ml*mN^2*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) + 16*C1L1*C1LSD*CNBM1*Lambda^2*ml^2*mN^2*mX^2*
        (mB^2 - s)^2*(mB1^2 - s) + 16*C1L1*C1LSDc*CNBM1*Lambda^2*ml^2*mN^2*
        mX^2*(mB^2 - s)^2*(mB1^2 - s) - 28*C1RSDc*C3L1*CNBM1*Lambda*mB1*ml^2*
        mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) - 28*C1RSD*C3L1c*CNBM1*Lambda*mB1*
        ml^2*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 32*C1R1*C3LSD*CNBM1*Lambda*
        mB1*ml^2*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 
       32*C1R1*C3LSDc*CNBM1*Lambda*mB1*ml^2*mN^2*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) + 28*C1LSDc*C3R1*CNBM1*Lambda*mB1*ml^2*mN^2*mX^2*
        (mB^2 - s)^2*(mB1^2 - s) + 28*C1LSD*C3R1c*CNBM1*Lambda*mB1*ml^2*mN^2*
        mX^2*(mB^2 - s)^2*(mB1^2 - s) - 32*C1L1*C3RSD*CNBM1*Lambda*mB1*ml^2*
        mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) - 32*C1L1*C3RSDc*CNBM1*Lambda*mB1*
        ml^2*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 32*C1LSDc*C3L1*CNBM1*Lambda*
        ml^3*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 32*C1LSD*C3L1c*CNBM1*Lambda*
        ml^3*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 8*C3LSDc*C3R1*CNBM1*mB1*
        ml^3*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 8*C3LSD*C3R1c*CNBM1*mB1*
        ml^3*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) - 8*C3L1c*C3RSD*CNBM1*mB1*
        ml^3*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) - 8*C3L1*C3RSDc*CNBM1*mB1*
        ml^3*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 4*C3L1c*C3LSD*CNBM1*ml^4*
        mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 4*C3L1*C3LSDc*CNBM1*ml^4*mN^2*
        mX^2*(mB^2 - s)^2*(mB1^2 - s) + 12*C1L1*C3LSD*CNBM1*Lambda*ml*mM^2*
        mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 12*C1L1*C3LSDc*CNBM1*Lambda*ml*
        mM^2*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) - 3*C3LSDc*C3R1*CNBM1*mB1*ml*
        mM^2*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) - 3*C3LSD*C3R1c*CNBM1*mB1*ml*
        mM^2*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 3*C3L1c*C3RSD*CNBM1*mB1*ml*
        mM^2*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 3*C3L1*C3RSDc*CNBM1*mB1*ml*
        mM^2*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 4*C3L1c*C3LSD*CNBM1*ml^2*
        mM^2*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 4*C3L1*C3LSDc*CNBM1*ml^2*
        mM^2*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 48*C1L1*C1LSD*CNBM1*
        Lambda^2*mB1*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 
       48*C1L1*C1LSDc*CNBM1*Lambda^2*mB1*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s) - 
       48*C1R1*C1RSD*CNBM1*Lambda^2*mB1*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s) - 
       48*C1R1*C1RSDc*CNBM1*Lambda^2*mB1*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 
       48*C1L1*C1RSD*CNBM1*Lambda^2*ml*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 
       48*C1L1*C1RSDc*CNBM1*Lambda^2*ml*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 
       12*C1LSDc*C3L1*CNBM1*Lambda*mB1*ml*mN^3*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) + 12*C1LSD*C3L1c*CNBM1*Lambda*mB1*ml*mN^3*mX^2*
        (mB^2 - s)^2*(mB1^2 - s) - 20*C1L1*C3LSD*CNBM1*Lambda*mB1*ml*mN^3*
        mX^2*(mB^2 - s)^2*(mB1^2 - s) - 20*C1L1*C3LSDc*CNBM1*Lambda*mB1*ml*
        mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s) - 12*C1RSDc*C3R1*CNBM1*Lambda*mB1*
        ml*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s) - 12*C1RSD*C3R1c*CNBM1*Lambda*
        mB1*ml*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 20*C1R1*C3RSD*CNBM1*
        Lambda*mB1*ml*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s) + 
       20*C1R1*C3RSDc*CNBM1*Lambda*mB1*ml*mN^3*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) + 20*C1R1*C3LSD*CNBM1*Lambda*ml^2*mN^3*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) + 20*C1R1*C3LSDc*CNBM1*Lambda*ml^2*mN^3*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) + 3*C3L1c*C3LSD*CNBM1*mB1*ml^2*mN^3*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) + 3*C3L1*C3LSDc*CNBM1*mB1*ml^2*mN^3*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) - 3*C3R1c*C3RSD*CNBM1*mB1*ml^2*mN^3*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) - 3*C3R1*C3RSDc*CNBM1*mB1*ml^2*mN^3*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) + 8*C3LSDc*C3R1*CNBM1*ml^3*mN^3*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) + 8*C3LSD*C3R1c*CNBM1*ml^3*mN^3*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) + 12*C1R1*C3LSD*CNBM1*Lambda*mB1*mN^4*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) + 12*C1R1*C3LSDc*CNBM1*Lambda*mB1*mN^4*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) - 12*C1L1*C3RSD*CNBM1*Lambda*mB1*mN^4*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) - 12*C1L1*C3RSDc*CNBM1*Lambda*mB1*mN^4*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) + 12*C1R1*C3RSD*CNBM1*Lambda*ml*mN^4*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) + 12*C1R1*C3RSDc*CNBM1*Lambda*ml*mN^4*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) + 3*C3LSDc*C3R1*CNBM1*mB1*ml*mN^4*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) + 3*C3LSD*C3R1c*CNBM1*mB1*ml*mN^4*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) - 3*C3L1c*C3RSD*CNBM1*mB1*ml*mN^4*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) - 3*C3L1*C3RSDc*CNBM1*mB1*ml*mN^4*mX^2*(mB^2 - s)^2*
        (mB1^2 - s) + 48*C1L1*C1LSD*CNBM1*Lambda^2*mB1*mN*mX^4*(mB^2 - s)^2*
        (mB1^2 - s) + 48*C1L1*C1LSDc*CNBM1*Lambda^2*mB1*mN*mX^4*(mB^2 - s)^2*
        (mB1^2 - s) - 48*C1R1*C1RSD*CNBM1*Lambda^2*mB1*mN*mX^4*(mB^2 - s)^2*
        (mB1^2 - s) - 48*C1R1*C1RSDc*CNBM1*Lambda^2*mB1*mN*mX^4*(mB^2 - s)^2*
        (mB1^2 - s) + 48*C1L1*C1LSD*CNBM1*Lambda^2*mN^2*mX^4*(mB^2 - s)^2*
        (mB1^2 - s) + 48*C1L1*C1LSDc*CNBM1*Lambda^2*mN^2*mX^4*(mB^2 - s)^2*
        (mB1^2 - s) + 12*C1RSDc*C3L1*CNBM1*Lambda*mB1*mN^2*mX^4*(mB^2 - s)^2*
        (mB1^2 - s) + 12*C1RSD*C3L1c*CNBM1*Lambda*mB1*mN^2*mX^4*(mB^2 - s)^2*
        (mB1^2 - s) - 4*C1R1*C3LSD*CNBM1*Lambda*mB1*mN^2*mX^4*(mB^2 - s)^2*
        (mB1^2 - s) - 4*C1R1*C3LSDc*CNBM1*Lambda*mB1*mN^2*mX^4*(mB^2 - s)^2*
        (mB1^2 - s) - 12*C1LSDc*C3R1*CNBM1*Lambda*mB1*mN^2*mX^4*(mB^2 - s)^2*
        (mB1^2 - s) - 12*C1LSD*C3R1c*CNBM1*Lambda*mB1*mN^2*mX^4*(mB^2 - s)^2*
        (mB1^2 - s) + 4*C1L1*C3RSD*CNBM1*Lambda*mB1*mN^2*mX^4*(mB^2 - s)^2*
        (mB1^2 - s) + 4*C1L1*C3RSDc*CNBM1*Lambda*mB1*mN^2*mX^4*(mB^2 - s)^2*
        (mB1^2 - s) + 4*C1L1*C3RSD*CNBM1*Lambda*mN^3*mX^4*(mB^2 - s)^2*
        (mB1^2 - s) + 4*C1L1*C3RSDc*CNBM1*Lambda*mN^3*mX^4*(mB^2 - s)^2*
        (mB1^2 - s) + C3L1c*C3LSD*CNBM1*mB1*mN^3*mX^4*(mB^2 - s)^2*
        (mB1^2 - s) + C3L1*C3LSDc*CNBM1*mB1*mN^3*mX^4*(mB^2 - s)^2*
        (mB1^2 - s) - C3R1c*C3RSD*CNBM1*mB1*mN^3*mX^4*(mB^2 - s)^2*
        (mB1^2 - s) - C3R1*C3RSDc*CNBM1*mB1*mN^3*mX^4*(mB^2 - s)^2*
        (mB1^2 - s) + 16*C1L*C1Lc*CNBM^2*Lambda^2*mB^2*ml^2*mM^2*mX^2*
        (mB1^2 - s)^2 + 16*C1R*C1Rc*CNBM^2*Lambda^2*mB^2*ml^2*mM^2*mX^2*
        (mB1^2 - s)^2 + 32*C1Lc*C3L*CNBM^2*Lambda*mB^2*ml^3*mM^2*mX^2*
        (mB1^2 - s)^2 + 32*C1L*C3Lc*CNBM^2*Lambda*mB^2*ml^3*mM^2*mX^2*
        (mB1^2 - s)^2 + 32*C1Rc*C3R*CNBM^2*Lambda*mB^2*ml^3*mM^2*mX^2*
        (mB1^2 - s)^2 + 32*C1R*C3Rc*CNBM^2*Lambda*mB^2*ml^3*mM^2*mX^2*
        (mB1^2 - s)^2 + 16*C3L*C3Lc*CNBM^2*mB^2*ml^4*mM^2*mX^2*
        (mB1^2 - s)^2 + 16*C3R*C3Rc*CNBM^2*mB^2*ml^4*mM^2*mX^2*
        (mB1^2 - s)^2 + 96*C1Lc*C1R*CNBM^2*Lambda^2*mB^2*ml*mM^2*mN*mX^2*
        (mB1^2 - s)^2 + 96*C1L*C1Rc*CNBM^2*Lambda^2*mB^2*ml*mM^2*mN*mX^2*
        (mB1^2 - s)^2 + 32*C1L*C1Lc*CNBM^2*Lambda^2*mB*ml^2*mM^2*mN*mX^2*
        (mB1^2 - s)^2 + 32*C1R*C1Rc*CNBM^2*Lambda^2*mB*ml^2*mM^2*mN*mX^2*
        (mB1^2 - s)^2 + 28*C1Rc*C3L*CNBM^2*Lambda*mB^2*ml^2*mM^2*mN*mX^2*
        (mB1^2 - s)^2 + 28*C1R*C3Lc*CNBM^2*Lambda*mB^2*ml^2*mM^2*mN*mX^2*
        (mB1^2 - s)^2 + 28*C1Lc*C3R*CNBM^2*Lambda*mB^2*ml^2*mM^2*mN*mX^2*
        (mB1^2 - s)^2 + 28*C1L*C3Rc*CNBM^2*Lambda*mB^2*ml^2*mM^2*mN*mX^2*
        (mB1^2 - s)^2 + 64*C1Lc*C3L*CNBM^2*Lambda*mB*ml^3*mM^2*mN*mX^2*
        (mB1^2 - s)^2 + 64*C1L*C3Lc*CNBM^2*Lambda*mB*ml^3*mM^2*mN*mX^2*
        (mB1^2 - s)^2 + 64*C1Rc*C3R*CNBM^2*Lambda*mB*ml^3*mM^2*mN*mX^2*
        (mB1^2 - s)^2 + 64*C1R*C3Rc*CNBM^2*Lambda*mB*ml^3*mM^2*mN*mX^2*
        (mB1^2 - s)^2 + 16*C3Lc*C3R*CNBM^2*mB^2*ml^3*mM^2*mN*mX^2*
        (mB1^2 - s)^2 + 16*C3L*C3Rc*CNBM^2*mB^2*ml^3*mM^2*mN*mX^2*
        (mB1^2 - s)^2 + 32*C3L*C3Lc*CNBM^2*mB*ml^4*mM^2*mN*mX^2*
        (mB1^2 - s)^2 + 32*C3R*C3Rc*CNBM^2*mB*ml^4*mM^2*mN*mX^2*
        (mB1^2 - s)^2 + 64*C1L*C1Lc*CNBM^2*Lambda^2*mB^2*ml^2*mN^2*mX^2*
        (mB1^2 - s)^2 + 64*C1R*C1Rc*CNBM^2*Lambda^2*mB^2*ml^2*mN^2*mX^2*
        (mB1^2 - s)^2 + 32*C1Lc*C3L*CNBM^2*Lambda*mB^2*ml^3*mN^2*mX^2*
        (mB1^2 - s)^2 + 32*C1L*C3Lc*CNBM^2*Lambda*mB^2*ml^3*mN^2*mX^2*
        (mB1^2 - s)^2 + 32*C1Rc*C3R*CNBM^2*Lambda*mB^2*ml^3*mN^2*mX^2*
        (mB1^2 - s)^2 + 32*C1R*C3Rc*CNBM^2*Lambda*mB^2*ml^3*mN^2*mX^2*
        (mB1^2 - s)^2 + 8*C3L*C3Lc*CNBM^2*mB^2*ml^4*mN^2*mX^2*(mB1^2 - s)^2 + 
       8*C3R*C3Rc*CNBM^2*mB^2*ml^4*mN^2*mX^2*(mB1^2 - s)^2 + 
       96*C1Lc*C1R*CNBM^2*Lambda^2*mB*ml*mM^2*mN^2*mX^2*(mB1^2 - s)^2 + 
       96*C1L*C1Rc*CNBM^2*Lambda^2*mB*ml*mM^2*mN^2*mX^2*(mB1^2 - s)^2 - 
       12*C1Lc*C3L*CNBM^2*Lambda*mB^2*ml*mM^2*mN^2*mX^2*(mB1^2 - s)^2 - 
       12*C1L*C3Lc*CNBM^2*Lambda*mB^2*ml*mM^2*mN^2*mX^2*(mB1^2 - s)^2 - 
       12*C1Rc*C3R*CNBM^2*Lambda*mB^2*ml*mM^2*mN^2*mX^2*(mB1^2 - s)^2 - 
       12*C1R*C3Rc*CNBM^2*Lambda*mB^2*ml*mM^2*mN^2*mX^2*(mB1^2 - s)^2 + 
       16*C1L*C1Lc*CNBM^2*Lambda^2*ml^2*mM^2*mN^2*mX^2*(mB1^2 - s)^2 + 
       16*C1R*C1Rc*CNBM^2*Lambda^2*ml^2*mM^2*mN^2*mX^2*(mB1^2 - s)^2 + 
       28*C1Rc*C3L*CNBM^2*Lambda*mB*ml^2*mM^2*mN^2*mX^2*(mB1^2 - s)^2 + 
       28*C1R*C3Lc*CNBM^2*Lambda*mB*ml^2*mM^2*mN^2*mX^2*(mB1^2 - s)^2 + 
       28*C1Lc*C3R*CNBM^2*Lambda*mB*ml^2*mM^2*mN^2*mX^2*(mB1^2 - s)^2 + 
       28*C1L*C3Rc*CNBM^2*Lambda*mB*ml^2*mM^2*mN^2*mX^2*(mB1^2 - s)^2 - 
       7*C3L*C3Lc*CNBM^2*mB^2*ml^2*mM^2*mN^2*mX^2*(mB1^2 - s)^2 - 
       7*C3R*C3Rc*CNBM^2*mB^2*ml^2*mM^2*mN^2*mX^2*(mB1^2 - s)^2 + 
       32*C1Lc*C3L*CNBM^2*Lambda*ml^3*mM^2*mN^2*mX^2*(mB1^2 - s)^2 + 
       32*C1L*C3Lc*CNBM^2*Lambda*ml^3*mM^2*mN^2*mX^2*(mB1^2 - s)^2 + 
       32*C1Rc*C3R*CNBM^2*Lambda*ml^3*mM^2*mN^2*mX^2*(mB1^2 - s)^2 + 
       32*C1R*C3Rc*CNBM^2*Lambda*ml^3*mM^2*mN^2*mX^2*(mB1^2 - s)^2 + 
       16*C3Lc*C3R*CNBM^2*mB*ml^3*mM^2*mN^2*mX^2*(mB1^2 - s)^2 + 
       16*C3L*C3Rc*CNBM^2*mB*ml^3*mM^2*mN^2*mX^2*(mB1^2 - s)^2 + 
       16*C3L*C3Lc*CNBM^2*ml^4*mM^2*mN^2*mX^2*(mB1^2 - s)^2 + 
       16*C3R*C3Rc*CNBM^2*ml^4*mM^2*mN^2*mX^2*(mB1^2 - s)^2 + 
       48*C1L*C1Lc*CNBM^2*Lambda^2*mB^2*mN^4*mX^2*(mB1^2 - s)^2 + 
       48*C1R*C1Rc*CNBM^2*Lambda^2*mB^2*mN^4*mX^2*(mB1^2 - s)^2 - 
       96*C1Lc*C1R*CNBM^2*Lambda^2*mB*ml*mN^4*mX^2*(mB1^2 - s)^2 - 
       96*C1L*C1Rc*CNBM^2*Lambda^2*mB*ml*mN^4*mX^2*(mB1^2 - s)^2 + 
       12*C1Lc*C3L*CNBM^2*Lambda*mB^2*ml*mN^4*mX^2*(mB1^2 - s)^2 + 
       12*C1L*C3Lc*CNBM^2*Lambda*mB^2*ml*mN^4*mX^2*(mB1^2 - s)^2 + 
       12*C1Rc*C3R*CNBM^2*Lambda*mB^2*ml*mN^4*mX^2*(mB1^2 - s)^2 + 
       12*C1R*C3Rc*CNBM^2*Lambda*mB^2*ml*mN^4*mX^2*(mB1^2 - s)^2 - 
       16*C1L*C1Lc*CNBM^2*Lambda^2*ml^2*mN^4*mX^2*(mB1^2 - s)^2 - 
       16*C1R*C1Rc*CNBM^2*Lambda^2*ml^2*mN^4*mX^2*(mB1^2 - s)^2 - 
       28*C1Rc*C3L*CNBM^2*Lambda*mB*ml^2*mN^4*mX^2*(mB1^2 - s)^2 - 
       28*C1R*C3Lc*CNBM^2*Lambda*mB*ml^2*mN^4*mX^2*(mB1^2 - s)^2 - 
       28*C1Lc*C3R*CNBM^2*Lambda*mB*ml^2*mN^4*mX^2*(mB1^2 - s)^2 - 
       28*C1L*C3Rc*CNBM^2*Lambda*mB*ml^2*mN^4*mX^2*(mB1^2 - s)^2 - 
       C3L*C3Lc*CNBM^2*mB^2*ml^2*mN^4*mX^2*(mB1^2 - s)^2 - 
       C3R*C3Rc*CNBM^2*mB^2*ml^2*mN^4*mX^2*(mB1^2 - s)^2 - 
       32*C1Lc*C3L*CNBM^2*Lambda*ml^3*mN^4*mX^2*(mB1^2 - s)^2 - 
       32*C1L*C3Lc*CNBM^2*Lambda*ml^3*mN^4*mX^2*(mB1^2 - s)^2 - 
       32*C1Rc*C3R*CNBM^2*Lambda*ml^3*mN^4*mX^2*(mB1^2 - s)^2 - 
       32*C1R*C3Rc*CNBM^2*Lambda*ml^3*mN^4*mX^2*(mB1^2 - s)^2 - 
       16*C3Lc*C3R*CNBM^2*mB*ml^3*mN^4*mX^2*(mB1^2 - s)^2 - 
       16*C3L*C3Rc*CNBM^2*mB*ml^3*mN^4*mX^2*(mB1^2 - s)^2 - 
       16*C3L*C3Lc*CNBM^2*ml^4*mN^4*mX^2*(mB1^2 - s)^2 - 
       16*C3R*C3Rc*CNBM^2*ml^4*mN^4*mX^2*(mB1^2 - s)^2 + 
       48*C1L*C1Lc*CNBM^2*Lambda^2*mB^2*mM^2*mX^4*(mB1^2 - s)^2 + 
       48*C1R*C1Rc*CNBM^2*Lambda^2*mB^2*mM^2*mX^4*(mB1^2 - s)^2 - 
       16*C3L*C3Lc*CNBM^2*mB^2*ml^2*mM^2*mX^4*(mB1^2 - s)^2 - 
       16*C3R*C3Rc*CNBM^2*mB^2*ml^2*mM^2*mX^4*(mB1^2 - s)^2 + 
       96*C1L*C1Lc*CNBM^2*Lambda^2*mB*mM^2*mN*mX^4*(mB1^2 - s)^2 + 
       96*C1R*C1Rc*CNBM^2*Lambda^2*mB*mM^2*mN*mX^4*(mB1^2 - s)^2 - 
       12*C1Rc*C3L*CNBM^2*Lambda*mB^2*mM^2*mN*mX^4*(mB1^2 - s)^2 - 
       12*C1R*C3Lc*CNBM^2*Lambda*mB^2*mM^2*mN*mX^4*(mB1^2 - s)^2 - 
       12*C1Lc*C3R*CNBM^2*Lambda*mB^2*mM^2*mN*mX^4*(mB1^2 - s)^2 - 
       12*C1L*C3Rc*CNBM^2*Lambda*mB^2*mM^2*mN*mX^4*(mB1^2 - s)^2 - 
       32*C3L*C3Lc*CNBM^2*mB*ml^2*mM^2*mN*mX^4*(mB1^2 - s)^2 - 
       32*C3R*C3Rc*CNBM^2*mB*ml^2*mM^2*mN*mX^4*(mB1^2 - s)^2 + 
       48*C1L*C1Lc*CNBM^2*Lambda^2*mB^2*mN^2*mX^4*(mB1^2 - s)^2 + 
       48*C1R*C1Rc*CNBM^2*Lambda^2*mB^2*mN^2*mX^4*(mB1^2 - s)^2 - 
       16*C3L*C3Lc*CNBM^2*mB^2*ml^2*mN^2*mX^4*(mB1^2 - s)^2 - 
       16*C3R*C3Rc*CNBM^2*mB^2*ml^2*mN^2*mX^4*(mB1^2 - s)^2 + 
       48*C1L*C1Lc*CNBM^2*Lambda^2*mM^2*mN^2*mX^4*(mB1^2 - s)^2 + 
       48*C1R*C1Rc*CNBM^2*Lambda^2*mM^2*mN^2*mX^4*(mB1^2 - s)^2 - 
       12*C1Rc*C3L*CNBM^2*Lambda*mB*mM^2*mN^2*mX^4*(mB1^2 - s)^2 - 
       12*C1R*C3Lc*CNBM^2*Lambda*mB*mM^2*mN^2*mX^4*(mB1^2 - s)^2 - 
       12*C1Lc*C3R*CNBM^2*Lambda*mB*mM^2*mN^2*mX^4*(mB1^2 - s)^2 - 
       12*C1L*C3Rc*CNBM^2*Lambda*mB*mM^2*mN^2*mX^4*(mB1^2 - s)^2 + 
       3*C3L*C3Lc*CNBM^2*mB^2*mM^2*mN^2*mX^4*(mB1^2 - s)^2 + 
       3*C3R*C3Rc*CNBM^2*mB^2*mM^2*mN^2*mX^4*(mB1^2 - s)^2 - 
       16*C3L*C3Lc*CNBM^2*ml^2*mM^2*mN^2*mX^4*(mB1^2 - s)^2 - 
       16*C3R*C3Rc*CNBM^2*ml^2*mM^2*mN^2*mX^4*(mB1^2 - s)^2 - 
       48*C1L*C1Lc*CNBM^2*Lambda^2*mN^4*mX^4*(mB1^2 - s)^2 - 
       48*C1R*C1Rc*CNBM^2*Lambda^2*mN^4*mX^4*(mB1^2 - s)^2 + 
       12*C1Rc*C3L*CNBM^2*Lambda*mB*mN^4*mX^4*(mB1^2 - s)^2 + 
       12*C1R*C3Lc*CNBM^2*Lambda*mB*mN^4*mX^4*(mB1^2 - s)^2 + 
       12*C1Lc*C3R*CNBM^2*Lambda*mB*mN^4*mX^4*(mB1^2 - s)^2 + 
       12*C1L*C3Rc*CNBM^2*Lambda*mB*mN^4*mX^4*(mB1^2 - s)^2 - 
       3*C3L*C3Lc*CNBM^2*mB^2*mN^4*mX^4*(mB1^2 - s)^2 - 
       3*C3R*C3Rc*CNBM^2*mB^2*mN^4*mX^4*(mB1^2 - s)^2 + 
       16*C3L*C3Lc*CNBM^2*ml^2*mN^4*mX^4*(mB1^2 - s)^2 + 
       16*C3R*C3Rc*CNBM^2*ml^2*mN^4*mX^4*(mB1^2 - s)^2 - 
       16*C1RSDc*C3L*CNBM*Lambda*mB*ml^4*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       16*C1RSD*C3Lc*CNBM*Lambda*mB*ml^4*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       16*C1LSDc*C3R*CNBM*Lambda*mB*ml^4*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       16*C1LSD*C3Rc*CNBM*Lambda*mB*ml^4*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       48*C1LSDc*C1R*CNBM*Lambda^2*mB*ml*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       48*C1LSD*C1Rc*CNBM*Lambda^2*mB*ml*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       48*C1Lc*C1RSD*CNBM*Lambda^2*mB*ml*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       48*C1L*C1RSDc*CNBM*Lambda^2*mB*ml*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       16*C1RSDc*C3L*CNBM*Lambda*mB*ml^2*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       16*C1RSD*C3Lc*CNBM*Lambda*mB*ml^2*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       16*C1LSDc*C3R*CNBM*Lambda*mB*ml^2*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       16*C1LSD*C3Rc*CNBM*Lambda*mB*ml^2*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       64*C1Lc*C1LSD*CNBM*Lambda^2*mB*ml^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       64*C1L*C1LSDc*CNBM*Lambda^2*mB*ml^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       64*C1Rc*C1RSD*CNBM*Lambda^2*mB*ml^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       64*C1R*C1RSDc*CNBM*Lambda^2*mB*ml^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       32*C1LSDc*C3L*CNBM*Lambda*mB*ml^3*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       32*C1LSD*C3Lc*CNBM*Lambda*mB*ml^3*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       32*C1RSDc*C3R*CNBM*Lambda*mB*ml^3*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       32*C1RSD*C3Rc*CNBM*Lambda*mB*ml^3*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       16*C1RSDc*C3L*CNBM*Lambda*ml^4*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       16*C1RSD*C3Lc*CNBM*Lambda*ml^4*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       16*C1LSDc*C3R*CNBM*Lambda*ml^4*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       16*C1LSD*C3Rc*CNBM*Lambda*ml^4*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       4*C3Lc*C3LSD*CNBM*mB*ml^4*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       4*C3L*C3LSDc*CNBM*mB*ml^4*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       4*C3Rc*C3RSD*CNBM*mB*ml^4*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       4*C3R*C3RSDc*CNBM*mB*ml^4*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       48*C1LSDc*C1R*CNBM*Lambda^2*ml*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       48*C1LSD*C1Rc*CNBM*Lambda^2*ml*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       48*C1Lc*C1RSD*CNBM*Lambda^2*ml*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       48*C1L*C1RSDc*CNBM*Lambda^2*ml*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       12*C1LSDc*C3L*CNBM*Lambda*mB*ml*mM^2*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2 - 12*C1LSD*C3Lc*CNBM*Lambda*mB*ml*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2 + 12*C1Lc*C3LSD*CNBM*Lambda*mB*ml*mM^2*mN*
        mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 12*C1L*C3LSDc*CNBM*Lambda*mB*ml*mM^2*
        mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 12*C1RSDc*C3R*CNBM*Lambda*mB*ml*
        mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 12*C1RSD*C3Rc*CNBM*Lambda*mB*
        ml*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 12*C1Rc*C3RSD*CNBM*Lambda*
        mB*ml*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       12*C1R*C3RSDc*CNBM*Lambda*mB*ml*mM^2*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2 - 16*C1RSDc*C3L*CNBM*Lambda*ml^2*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2 - 16*C1RSD*C3Lc*CNBM*Lambda*ml^2*mM^2*mN*
        mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 16*C1LSDc*C3R*CNBM*Lambda*ml^2*mM^2*
        mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 16*C1LSD*C3Rc*CNBM*Lambda*ml^2*
        mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 4*C3Lc*C3LSD*CNBM*mB*ml^2*
        mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 4*C3L*C3LSDc*CNBM*mB*ml^2*
        mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 4*C3Rc*C3RSD*CNBM*mB*ml^2*
        mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 4*C3R*C3RSDc*CNBM*mB*ml^2*
        mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 48*C1LSDc*C1R*CNBM*Lambda^2*
        mB*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 48*C1LSD*C1Rc*CNBM*
        Lambda^2*mB*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       48*C1Lc*C1RSD*CNBM*Lambda^2*mB*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       48*C1L*C1RSDc*CNBM*Lambda^2*mB*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       16*C1Lc*C1LSD*CNBM*Lambda^2*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       16*C1L*C1LSDc*CNBM*Lambda^2*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       16*C1Rc*C1RSD*CNBM*Lambda^2*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       16*C1R*C1RSDc*CNBM*Lambda^2*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       28*C1RSDc*C3L*CNBM*Lambda*mB*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       28*C1RSD*C3Lc*CNBM*Lambda*mB*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       32*C1Rc*C3LSD*CNBM*Lambda*mB*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       32*C1R*C3LSDc*CNBM*Lambda*mB*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       28*C1LSDc*C3R*CNBM*Lambda*mB*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       28*C1LSD*C3Rc*CNBM*Lambda*mB*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       32*C1Lc*C3RSD*CNBM*Lambda*mB*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       32*C1L*C3RSDc*CNBM*Lambda*mB*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       32*C1LSDc*C3L*CNBM*Lambda*ml^3*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       32*C1LSD*C3Lc*CNBM*Lambda*ml^3*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       32*C1RSDc*C3R*CNBM*Lambda*ml^3*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       32*C1RSD*C3Rc*CNBM*Lambda*ml^3*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       8*C3LSDc*C3R*CNBM*mB*ml^3*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       8*C3LSD*C3Rc*CNBM*mB*ml^3*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       8*C3Lc*C3RSD*CNBM*mB*ml^3*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       8*C3L*C3RSDc*CNBM*mB*ml^3*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       4*C3Lc*C3LSD*CNBM*ml^4*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       4*C3L*C3LSDc*CNBM*ml^4*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       4*C3Rc*C3RSD*CNBM*ml^4*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       4*C3R*C3RSDc*CNBM*ml^4*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       12*C1Lc*C3LSD*CNBM*Lambda*ml*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       12*C1L*C3LSDc*CNBM*Lambda*ml*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       12*C1Rc*C3RSD*CNBM*Lambda*ml*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       12*C1R*C3RSDc*CNBM*Lambda*ml*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       3*C3LSDc*C3R*CNBM*mB*ml*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       3*C3LSD*C3Rc*CNBM*mB*ml*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       3*C3Lc*C3RSD*CNBM*mB*ml*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       3*C3L*C3RSDc*CNBM*mB*ml*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       4*C3Lc*C3LSD*CNBM*ml^2*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       4*C3L*C3LSDc*CNBM*ml^2*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       4*C3Rc*C3RSD*CNBM*ml^2*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       4*C3R*C3RSDc*CNBM*ml^2*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       48*C1Lc*C1LSD*CNBM*Lambda^2*mB*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       48*C1L*C1LSDc*CNBM*Lambda^2*mB*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       48*C1Rc*C1RSD*CNBM*Lambda^2*mB*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       48*C1R*C1RSDc*CNBM*Lambda^2*mB*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       48*C1LSDc*C1R*CNBM*Lambda^2*ml*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       48*C1LSD*C1Rc*CNBM*Lambda^2*ml*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       48*C1Lc*C1RSD*CNBM*Lambda^2*ml*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       48*C1L*C1RSDc*CNBM*Lambda^2*ml*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       12*C1LSDc*C3L*CNBM*Lambda*mB*ml*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       12*C1LSD*C3Lc*CNBM*Lambda*mB*ml*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       20*C1Lc*C3LSD*CNBM*Lambda*mB*ml*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       20*C1L*C3LSDc*CNBM*Lambda*mB*ml*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       12*C1RSDc*C3R*CNBM*Lambda*mB*ml*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       12*C1RSD*C3Rc*CNBM*Lambda*mB*ml*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       20*C1Rc*C3RSD*CNBM*Lambda*mB*ml*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       20*C1R*C3RSDc*CNBM*Lambda*mB*ml*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       20*C1Rc*C3LSD*CNBM*Lambda*ml^2*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       20*C1R*C3LSDc*CNBM*Lambda*ml^2*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       20*C1Lc*C3RSD*CNBM*Lambda*ml^2*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       20*C1L*C3RSDc*CNBM*Lambda*ml^2*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       3*C3Lc*C3LSD*CNBM*mB*ml^2*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       3*C3L*C3LSDc*CNBM*mB*ml^2*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       3*C3Rc*C3RSD*CNBM*mB*ml^2*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       3*C3R*C3RSDc*CNBM*mB*ml^2*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       8*C3LSDc*C3R*CNBM*ml^3*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       8*C3LSD*C3Rc*CNBM*ml^3*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       8*C3Lc*C3RSD*CNBM*ml^3*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       8*C3L*C3RSDc*CNBM*ml^3*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       12*C1Rc*C3LSD*CNBM*Lambda*mB*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       12*C1R*C3LSDc*CNBM*Lambda*mB*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       12*C1Lc*C3RSD*CNBM*Lambda*mB*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       12*C1L*C3RSDc*CNBM*Lambda*mB*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       12*C1Lc*C3LSD*CNBM*Lambda*ml*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       12*C1L*C3LSDc*CNBM*Lambda*ml*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       12*C1Rc*C3RSD*CNBM*Lambda*ml*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       12*C1R*C3RSDc*CNBM*Lambda*ml*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       3*C3LSDc*C3R*CNBM*mB*ml*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       3*C3LSD*C3Rc*CNBM*mB*ml*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       3*C3Lc*C3RSD*CNBM*mB*ml*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s)^2 - 
       3*C3L*C3RSDc*CNBM*mB*ml*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s)^2 + 
       48*C1Lc*C1LSD*CNBM*Lambda^2*mB*mN*mX^4*(mB^2 - s)*(mB1^2 - s)^2 + 
       48*C1L*C1LSDc*CNBM*Lambda^2*mB*mN*mX^4*(mB^2 - s)*(mB1^2 - s)^2 - 
       48*C1Rc*C1RSD*CNBM*Lambda^2*mB*mN*mX^4*(mB^2 - s)*(mB1^2 - s)^2 - 
       48*C1R*C1RSDc*CNBM*Lambda^2*mB*mN*mX^4*(mB^2 - s)*(mB1^2 - s)^2 + 
       48*C1Lc*C1LSD*CNBM*Lambda^2*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)^2 + 
       48*C1L*C1LSDc*CNBM*Lambda^2*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)^2 - 
       48*C1Rc*C1RSD*CNBM*Lambda^2*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)^2 - 
       48*C1R*C1RSDc*CNBM*Lambda^2*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)^2 + 
       12*C1RSDc*C3L*CNBM*Lambda*mB*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)^2 + 
       12*C1RSD*C3Lc*CNBM*Lambda*mB*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)^2 - 
       4*C1Rc*C3LSD*CNBM*Lambda*mB*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)^2 - 
       4*C1R*C3LSDc*CNBM*Lambda*mB*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)^2 - 
       12*C1LSDc*C3R*CNBM*Lambda*mB*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)^2 - 
       12*C1LSD*C3Rc*CNBM*Lambda*mB*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)^2 + 
       4*C1Lc*C3RSD*CNBM*Lambda*mB*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)^2 + 
       4*C1L*C3RSDc*CNBM*Lambda*mB*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)^2 - 
       4*C1Rc*C3LSD*CNBM*Lambda*mN^3*mX^4*(mB^2 - s)*(mB1^2 - s)^2 - 
       4*C1R*C3LSDc*CNBM*Lambda*mN^3*mX^4*(mB^2 - s)*(mB1^2 - s)^2 + 
       4*C1Lc*C3RSD*CNBM*Lambda*mN^3*mX^4*(mB^2 - s)*(mB1^2 - s)^2 + 
       4*C1L*C3RSDc*CNBM*Lambda*mN^3*mX^4*(mB^2 - s)*(mB1^2 - s)^2 + 
       C3Lc*C3LSD*CNBM*mB*mN^3*mX^4*(mB^2 - s)*(mB1^2 - s)^2 + 
       C3L*C3LSDc*CNBM*mB*mN^3*mX^4*(mB^2 - s)*(mB1^2 - s)^2 - 
       C3Rc*C3RSD*CNBM*mB*mN^3*mX^4*(mB^2 - s)*(mB1^2 - s)^2 - 
       C3R*C3RSDc*CNBM*mB*mN^3*mX^4*(mB^2 - s)*(mB1^2 - s)^2 + 
       48*C1LSD*C1LSDc*Lambda^2*ml^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 + 
       48*C1RSD*C1RSDc*Lambda^2*ml^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 - 
       96*C1LSDc*C1RSD*Lambda^2*ml*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 - 
       96*C1LSD*C1RSDc*Lambda^2*ml*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 - 
       12*C1RSDc*C3LSD*Lambda*ml^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 - 
       12*C1RSD*C3LSDc*Lambda*ml^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 - 
       12*C1LSDc*C3RSD*Lambda*ml^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 - 
       12*C1LSD*C3RSDc*Lambda*ml^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 + 
       48*C1LSD*C1LSDc*Lambda^2*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 + 
       48*C1RSD*C1RSDc*Lambda^2*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 - 
       8*C1LSDc*C3LSD*Lambda*ml*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 - 
       8*C1LSD*C3LSDc*Lambda*ml*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 - 
       8*C1RSDc*C3RSD*Lambda*ml*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 - 
       8*C1RSD*C3RSDc*Lambda*ml*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 - 
       13*C3LSD*C3LSDc*ml^2*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 - 
       13*C3RSD*C3RSDc*ml^2*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 - 
       12*C1RSDc*C3LSD*Lambda*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 - 
       12*C1RSD*C3LSDc*Lambda*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 - 
       12*C1LSDc*C3RSD*Lambda*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 - 
       12*C1LSD*C3RSDc*Lambda*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 - 
       22*C3LSDc*C3RSD*ml*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 - 
       22*C3LSD*C3RSDc*ml*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 - 
       13*C3LSD*C3LSDc*mN^4*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 - 
       13*C3RSD*C3RSDc*mN^4*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2 - 
       16*C1L1^2*CNBM1^2*Lambda^2*mB1^2*mM^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 16*C1R1^2*CNBM1^2*Lambda^2*mB1^2*mM^2*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 8*C1L1*C3L1*CNBM1^2*Lambda*mB1^2*
        ml*mM^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 8*C1L1*C3L1c*CNBM1^2*
        Lambda*mB1^2*ml*mM^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       8*C1R1*C3R1*CNBM1^2*Lambda*mB1^2*ml*mM^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 8*C1R1*C3R1c*CNBM1^2*Lambda*mB1^2*ml*mM^2*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 4*C3L1*C3L1c*CNBM1^2*mB1^2*ml^2*
        mM^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 4*C3R1*C3R1c*CNBM1^2*mB1^2*
        ml^2*mM^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 32*C1L1^2*CNBM1^2*
        Lambda^2*mB1*mM^2*mN*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       32*C1R1^2*CNBM1^2*Lambda^2*mB1*mM^2*mN*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 4*C1R1*C3L1*CNBM1^2*Lambda*mB1^2*mM^2*mN*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 4*C1R1*C3L1c*CNBM1^2*Lambda*mB1^2*
        mM^2*mN*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 4*C1L1*C3R1*CNBM1^2*Lambda*
        mB1^2*mM^2*mN*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       4*C1L1*C3R1c*CNBM1^2*Lambda*mB1^2*mM^2*mN*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 16*C1L1*C3L1*CNBM1^2*Lambda*mB1*ml*mM^2*mN*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 16*C1L1*C3L1c*CNBM1^2*Lambda*mB1*
        ml*mM^2*mN*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       16*C1R1*C3R1*CNBM1^2*Lambda*mB1*ml*mM^2*mN*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 16*C1R1*C3R1c*CNBM1^2*Lambda*mB1*ml*mM^2*mN*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 4*C3L1c*C3R1*CNBM1^2*mB1^2*ml*mM^2*
        mN*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 4*C3L1*C3R1c*CNBM1^2*mB1^2*ml*
        mM^2*mN*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 8*C3L1*C3L1c*CNBM1^2*mB1*
        ml^2*mM^2*mN*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       8*C3R1*C3R1c*CNBM1^2*mB1*ml^2*mM^2*mN*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 16*C1L1^2*CNBM1^2*Lambda^2*mB1^2*mN^2*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 16*C1R1^2*CNBM1^2*Lambda^2*mB1^2*
        mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 8*C1L1*C3L1*CNBM1^2*Lambda*
        mB1^2*ml*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       8*C1L1*C3L1c*CNBM1^2*Lambda*mB1^2*ml*mN^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 8*C1R1*C3R1*CNBM1^2*Lambda*mB1^2*ml*mN^2*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 8*C1R1*C3R1c*CNBM1^2*Lambda*mB1^2*
        ml*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 2*C3L1*C3L1c*CNBM1^2*mB1^2*
        ml^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 2*C3R1*C3R1c*CNBM1^2*
        mB1^2*ml^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       16*C1L1^2*CNBM1^2*Lambda^2*mM^2*mN^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 16*C1R1^2*CNBM1^2*Lambda^2*mM^2*mN^2*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 4*C1R1*C3L1*CNBM1^2*Lambda*mB1*
        mM^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 4*C1R1*C3L1c*CNBM1^2*
        Lambda*mB1*mM^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       4*C1L1*C3R1*CNBM1^2*Lambda*mB1*mM^2*mN^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 4*C1L1*C3R1c*CNBM1^2*Lambda*mB1*mM^2*mN^2*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + C3L1*C3L1c*CNBM1^2*mB1^2*mM^2*mN^2*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + C3R1*C3R1c*CNBM1^2*mB1^2*mM^2*mN^2*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 8*C1L1*C3L1*CNBM1^2*Lambda*ml*mM^2*
        mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 8*C1L1*C3L1c*CNBM1^2*Lambda*
        ml*mM^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       8*C1R1*C3R1*CNBM1^2*Lambda*ml*mM^2*mN^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 8*C1R1*C3R1c*CNBM1^2*Lambda*ml*mM^2*mN^2*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 4*C3L1c*C3R1*CNBM1^2*mB1*ml*mM^2*
        mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 4*C3L1*C3R1c*CNBM1^2*mB1*ml*
        mM^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 4*C3L1*C3L1c*CNBM1^2*
        ml^2*mM^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       4*C3R1*C3R1c*CNBM1^2*ml^2*mM^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + 
       16*C1L1^2*CNBM1^2*Lambda^2*mN^4*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + 
       16*C1R1^2*CNBM1^2*Lambda^2*mN^4*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + 
       4*C1R1*C3L1*CNBM1^2*Lambda*mB1*mN^4*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + 
       4*C1R1*C3L1c*CNBM1^2*Lambda*mB1*mN^4*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 4*C1L1*C3R1*CNBM1^2*Lambda*mB1*mN^4*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + 4*C1L1*C3R1c*CNBM1^2*Lambda*mB1*
        mN^4*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + C3L1*C3L1c*CNBM1^2*mB1^2*mN^4*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + C3R1*C3R1c*CNBM1^2*mB1^2*mN^4*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + 8*C1L1*C3L1*CNBM1^2*Lambda*ml*mN^4*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + 8*C1L1*C3L1c*CNBM1^2*Lambda*ml*
        mN^4*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + 8*C1R1*C3R1*CNBM1^2*Lambda*ml*
        mN^4*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + 8*C1R1*C3R1c*CNBM1^2*Lambda*
        ml*mN^4*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + 4*C3L1c*C3R1*CNBM1^2*mB1*
        ml*mN^4*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + 4*C3L1*C3R1c*CNBM1^2*mB1*
        ml*mN^4*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + 4*C3L1*C3L1c*CNBM1^2*ml^2*
        mN^4*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + 4*C3R1*C3R1c*CNBM1^2*ml^2*
        mN^4*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + 4*C3L1*C3L1c*CNBM1^2*mB1^2*
        mM^2*mX^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + 4*C3R1*C3R1c*CNBM1^2*
        mB1^2*mM^2*mX^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + 
       8*C3L1*C3L1c*CNBM1^2*mB1*mM^2*mN*mX^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 8*C3R1*C3R1c*CNBM1^2*mB1*mM^2*mN*mX^2*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + 4*C3L1*C3L1c*CNBM1^2*mB1^2*mN^2*
        mX^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + 4*C3R1*C3R1c*CNBM1^2*mB1^2*
        mN^2*mX^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + 4*C3L1*C3L1c*CNBM1^2*
        mM^2*mN^2*mX^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 + 
       4*C3R1*C3R1c*CNBM1^2*mM^2*mN^2*mX^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       4*C3L1*C3L1c*CNBM1^2*mN^4*mX^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       4*C3R1*C3R1c*CNBM1^2*mN^4*mX^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       16*C1L*C1L1*CNBM*CNBM1*Lambda^2*mB*mB1*mM^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 16*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mB*mB1*mM^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 16*C1R*C1R1*CNBM*CNBM1*
        Lambda^2*mB*mB1*mM^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       16*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mB*mB1*mM^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 8*C1L1*C3L*CNBM*CNBM1*Lambda*mB*mB1*ml*mM^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 8*C1Lc*C3L1*CNBM*CNBM1*
        Lambda*mB*mB1*ml*mM^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       8*C1L*C3L1c*CNBM*CNBM1*Lambda*mB*mB1*ml*mM^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 8*C1L1*C3Lc*CNBM*CNBM1*Lambda*mB*mB1*ml*mM^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 8*C1R1*C3R*CNBM*CNBM1*
        Lambda*mB*mB1*ml*mM^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       8*C1Rc*C3R1*CNBM*CNBM1*Lambda*mB*mB1*ml*mM^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 8*C1R*C3R1c*CNBM*CNBM1*Lambda*mB*mB1*ml*mM^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 8*C1R1*C3Rc*CNBM*CNBM1*
        Lambda*mB*mB1*ml*mM^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       4*C3L*C3L1c*CNBM*CNBM1*mB*mB1*ml^2*mM^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 4*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*ml^2*mM^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 4*C3R*C3R1c*CNBM*CNBM1*
        mB*mB1*ml^2*mM^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       4*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*ml^2*mM^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 16*C1L*C1L1*CNBM*CNBM1*Lambda^2*mB*mM^2*mN*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 16*C1L1*C1Lc*CNBM*CNBM1*
        Lambda^2*mB*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       16*C1R*C1R1*CNBM*CNBM1*Lambda^2*mB*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 16*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mB*mM^2*mN*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 16*C1L*C1L1*CNBM*CNBM1*
        Lambda^2*mB1*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       16*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mB1*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 16*C1R*C1R1*CNBM*CNBM1*Lambda^2*mB1*mM^2*mN*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 16*C1R1*C1Rc*CNBM*CNBM1*
        Lambda^2*mB1*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       4*C1R1*C3L*CNBM*CNBM1*Lambda*mB*mB1*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 4*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*mB1*mM^2*mN*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 4*C1R*C3L1c*CNBM*CNBM1*
        Lambda*mB*mB1*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       4*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*mB1*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 4*C1L1*C3R*CNBM*CNBM1*Lambda*mB*mB1*mM^2*mN*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 4*C1Lc*C3R1*CNBM*CNBM1*
        Lambda*mB*mB1*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       4*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*mB1*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 4*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*mB1*mM^2*mN*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 8*C1L1*C3L*CNBM*CNBM1*
        Lambda*mB1*ml*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       8*C1Lc*C3L1*CNBM*CNBM1*Lambda*mB1*ml*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 8*C1L*C3L1c*CNBM*CNBM1*Lambda*mB1*ml*mM^2*mN*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 8*C1L1*C3Lc*CNBM*CNBM1*
        Lambda*mB1*ml*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       8*C1R1*C3R*CNBM*CNBM1*Lambda*mB1*ml*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 8*C1Rc*C3R1*CNBM*CNBM1*Lambda*mB1*ml*mM^2*mN*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 8*C1R*C3R1c*CNBM*CNBM1*
        Lambda*mB1*ml*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       8*C1R1*C3Rc*CNBM*CNBM1*Lambda*mB1*ml*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 4*C3L1c*C3R*CNBM*CNBM1*mB*mB1*ml*mM^2*mN*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 4*C3Lc*C3R1*CNBM*CNBM1*
        mB*mB1*ml*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       4*C3L*C3R1c*CNBM*CNBM1*mB*mB1*ml*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 4*C3L1*C3Rc*CNBM*CNBM1*mB*mB1*ml*mM^2*mN*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 4*C3L*C3L1c*CNBM*CNBM1*
        mB1*ml^2*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       4*C3L1*C3Lc*CNBM*CNBM1*mB1*ml^2*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 4*C3R*C3R1c*CNBM*CNBM1*mB1*ml^2*mM^2*mN*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 4*C3R1*C3Rc*CNBM*CNBM1*
        mB1*ml^2*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       16*C1L*C1L1*CNBM*CNBM1*Lambda^2*mB*mB1*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 16*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mB*mB1*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 16*C1R*C1R1*CNBM*CNBM1*
        Lambda^2*mB*mB1*mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       16*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mB*mB1*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 8*C1L1*C3L*CNBM*CNBM1*Lambda*mB*mB1*ml*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 8*C1Lc*C3L1*CNBM*CNBM1*
        Lambda*mB*mB1*ml*mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       8*C1L*C3L1c*CNBM*CNBM1*Lambda*mB*mB1*ml*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 8*C1L1*C3Lc*CNBM*CNBM1*Lambda*mB*mB1*ml*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 8*C1R1*C3R*CNBM*CNBM1*
        Lambda*mB*mB1*ml*mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       8*C1Rc*C3R1*CNBM*CNBM1*Lambda*mB*mB1*ml*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 8*C1R*C3R1c*CNBM*CNBM1*Lambda*mB*mB1*ml*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 8*C1R1*C3Rc*CNBM*CNBM1*
        Lambda*mB*mB1*ml*mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       4*C1R1*C3L*CNBM*CNBM1*Lambda*mB*ml^2*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 4*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*ml^2*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 4*C1L1*C3R*CNBM*CNBM1*
        Lambda*mB*ml^2*mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       4*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*ml^2*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 4*C1R1*C3L*CNBM*CNBM1*Lambda*mB1*ml^2*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 4*C1Rc*C3L1*CNBM*CNBM1*
        Lambda*mB1*ml^2*mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       4*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*ml^2*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 4*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB1*ml^2*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 4*C1L1*C3R*CNBM*CNBM1*
        Lambda*mB1*ml^2*mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       4*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*ml^2*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 4*C1L*C3R1c*CNBM*CNBM1*Lambda*mB1*ml^2*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 4*C1L1*C3Rc*CNBM*CNBM1*
        Lambda*mB1*ml^2*mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       2*C3L*C3L1c*CNBM*CNBM1*mB*mB1*ml^2*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 2*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*ml^2*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 2*C3R*C3R1c*CNBM*CNBM1*
        mB*mB1*ml^2*mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       2*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*ml^2*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 16*C1L*C1L1*CNBM*CNBM1*Lambda^2*mM^2*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 16*C1L1*C1Lc*CNBM*CNBM1*
        Lambda^2*mM^2*mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       16*C1R*C1R1*CNBM*CNBM1*Lambda^2*mM^2*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 16*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mM^2*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 4*C1Rc*C3L1*CNBM*CNBM1*
        Lambda*mB*mM^2*mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       4*C1R*C3L1c*CNBM*CNBM1*Lambda*mB*mM^2*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 4*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*mM^2*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 4*C1L*C3R1c*CNBM*CNBM1*
        Lambda*mB*mM^2*mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       4*C1R1*C3L*CNBM*CNBM1*Lambda*mB1*mM^2*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 4*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB1*mM^2*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 4*C1L1*C3R*CNBM*CNBM1*
        Lambda*mB1*mM^2*mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       4*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB1*mM^2*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + C3L*C3L1c*CNBM*CNBM1*mB*mB1*mM^2*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + C3L1*C3Lc*CNBM*CNBM1*mB*
        mB1*mM^2*mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       C3R*C3R1c*CNBM*CNBM1*mB*mB1*mM^2*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + C3R1*C3Rc*CNBM*CNBM1*mB*mB1*mM^2*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 2*C3L1c*C3R*CNBM*CNBM1*
        mB1*ml*mM^2*mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       2*C3Lc*C3R1*CNBM*CNBM1*mB1*ml*mM^2*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 2*C3L*C3R1c*CNBM*CNBM1*mB1*ml*mM^2*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 2*C3L1*C3Rc*CNBM*CNBM1*
        mB1*ml*mM^2*mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       16*C1L*C1L1*CNBM*CNBM1*Lambda^2*mN^4*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 16*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mN^4*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 16*C1R*C1R1*CNBM*CNBM1*
        Lambda^2*mN^4*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       16*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mN^4*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 4*C1R1*C3L*CNBM*CNBM1*Lambda*mB*mN^4*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 4*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*
        mN^4*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       4*C1L1*C3R*CNBM*CNBM1*Lambda*mB*mN^4*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 4*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*mN^4*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 4*C1Rc*C3L1*CNBM*CNBM1*
        Lambda*mB1*mN^4*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       4*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*mN^4*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 4*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*mN^4*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 4*C1L*C3R1c*CNBM*CNBM1*
        Lambda*mB1*mN^4*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       C3L*C3L1c*CNBM*CNBM1*mB*mB1*mN^4*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + C3L1*C3Lc*CNBM*CNBM1*mB*mB1*mN^4*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2 + C3R*C3R1c*CNBM*CNBM1*mB*mB1*mN^4*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + C3R1*C3Rc*CNBM*CNBM1*mB*
        mB1*mN^4*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       8*C1L1*C3L*CNBM*CNBM1*Lambda*ml*mN^4*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 8*C1Lc*C3L1*CNBM*CNBM1*Lambda*ml*mN^4*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 8*C1L*C3L1c*CNBM*CNBM1*
        Lambda*ml*mN^4*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       8*C1L1*C3Lc*CNBM*CNBM1*Lambda*ml*mN^4*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 8*C1R1*C3R*CNBM*CNBM1*Lambda*ml*mN^4*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 8*C1Rc*C3R1*CNBM*CNBM1*Lambda*ml*
        mN^4*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       8*C1R*C3R1c*CNBM*CNBM1*Lambda*ml*mN^4*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 8*C1R1*C3Rc*CNBM*CNBM1*Lambda*ml*mN^4*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 2*C3L1c*C3R*CNBM*CNBM1*
        mB*ml*mN^4*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       2*C3Lc*C3R1*CNBM*CNBM1*mB*ml*mN^4*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 2*C3L*C3R1c*CNBM*CNBM1*mB*ml*mN^4*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 2*C3L1*C3Rc*CNBM*CNBM1*mB*ml*mN^4*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 2*C3L1c*C3R*CNBM*CNBM1*
        mB1*ml*mN^4*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       2*C3Lc*C3R1*CNBM*CNBM1*mB1*ml*mN^4*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 2*C3L*C3R1c*CNBM*CNBM1*mB1*ml*mN^4*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 2*C3L1*C3Rc*CNBM*CNBM1*mB1*ml*mN^4*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 4*C3L*C3L1c*CNBM*CNBM1*
        ml^2*mN^4*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       4*C3L1*C3Lc*CNBM*CNBM1*ml^2*mN^4*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 4*C3R*C3R1c*CNBM*CNBM1*ml^2*mN^4*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 4*C3R1*C3Rc*CNBM*CNBM1*ml^2*mN^4*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 4*C3L*C3L1c*CNBM*CNBM1*
        mB*mB1*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       4*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 4*C3R*C3R1c*CNBM*CNBM1*mB*mB1*mM^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 4*C3R1*C3Rc*CNBM*CNBM1*
        mB*mB1*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       4*C3L*C3L1c*CNBM*CNBM1*mB*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 4*C3L1*C3Lc*CNBM*CNBM1*mB*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 4*C3R*C3R1c*CNBM*CNBM1*
        mB*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       4*C3R1*C3Rc*CNBM*CNBM1*mB*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 4*C3L*C3L1c*CNBM*CNBM1*mB1*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 4*C3L1*C3Lc*CNBM*CNBM1*
        mB1*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       4*C3R*C3R1c*CNBM*CNBM1*mB1*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 4*C3R1*C3Rc*CNBM*CNBM1*mB1*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 4*C3L*C3L1c*CNBM*CNBM1*
        mB*mB1*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       4*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 4*C3R*C3R1c*CNBM*CNBM1*mB*mB1*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 4*C3R1*C3Rc*CNBM*CNBM1*
        mB*mB1*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       4*C3L*C3L1c*CNBM*CNBM1*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 4*C3L1*C3Lc*CNBM*CNBM1*mM^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 4*C3R*C3R1c*CNBM*CNBM1*
        mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       4*C3R1*C3Rc*CNBM*CNBM1*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 4*C1RSDc*C3L1*CNBM1*Lambda*mB1*ml^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       4*C1RSD*C3L1c*CNBM1*Lambda*mB1*ml^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 4*C1LSDc*C3R1*CNBM1*Lambda*mB1*ml^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       4*C1LSD*C3R1c*CNBM1*Lambda*mB1*ml^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 4*C1RSDc*C3L1*CNBM1*Lambda*mB1*mM^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       4*C1RSD*C3L1c*CNBM1*Lambda*mB1*mM^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 4*C1LSDc*C3R1*CNBM1*Lambda*mB1*mM^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       4*C1LSD*C3R1c*CNBM1*Lambda*mB1*mM^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 16*C1L1*C1LSD*CNBM1*Lambda^2*mB1*mN*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       16*C1L1*C1LSDc*CNBM1*Lambda^2*mB1*mN*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 16*C1R1*C1RSD*CNBM1*Lambda^2*mB1*mN*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       16*C1R1*C1RSDc*CNBM1*Lambda^2*mB1*mN*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 8*C1LSDc*C3L1*CNBM1*Lambda*mB1*ml*mN*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       8*C1LSD*C3L1c*CNBM1*Lambda*mB1*ml*mN*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 8*C1RSDc*C3R1*CNBM1*Lambda*mB1*ml*mN*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       8*C1RSD*C3R1c*CNBM1*Lambda*mB1*ml*mN*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 4*C1RSDc*C3L1*CNBM1*Lambda*ml^2*mN*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 4*C1RSD*C3L1c*CNBM1*Lambda*ml^2*mN*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       C3L1c*C3LSD*CNBM1*mB1*ml^2*mN*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - C3L1*C3LSDc*CNBM1*mB1*ml^2*mN*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2 + C3R1c*C3RSD*CNBM1*mB1*ml^2*mN*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       C3R1*C3RSDc*CNBM1*mB1*ml^2*mN*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 4*C1RSDc*C3L1*CNBM1*Lambda*mM^2*mN*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 4*C1RSD*C3L1c*CNBM1*Lambda*mM^2*mN*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       4*C1LSDc*C3R1*CNBM1*Lambda*mM^2*mN*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 4*C1LSD*C3R1c*CNBM1*Lambda*mM^2*mN*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2 - C3L1c*C3LSD*CNBM1*mB1*mM^2*mN*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       C3L1*C3LSDc*CNBM1*mB1*mM^2*mN*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + C3R1c*C3RSD*CNBM1*mB1*mM^2*mN*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2 + C3R1*C3RSDc*CNBM1*mB1*mM^2*mN*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       16*C1L1*C1LSD*CNBM1*Lambda^2*mN^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 16*C1L1*C1LSDc*CNBM1*Lambda^2*mN^2*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 16*C1R1*C1RSD*CNBM1*Lambda^2*mN^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       16*C1R1*C1RSDc*CNBM1*Lambda^2*mN^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 4*C1RSDc*C3L1*CNBM1*Lambda*mB1*mN^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       4*C1RSD*C3L1c*CNBM1*Lambda*mB1*mN^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 4*C1R1*C3LSD*CNBM1*Lambda*mB1*mN^2*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 4*C1R1*C3LSDc*CNBM1*Lambda*mB1*mN^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       4*C1LSDc*C3R1*CNBM1*Lambda*mB1*mN^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 4*C1LSD*C3R1c*CNBM1*Lambda*mB1*mN^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       4*C1L1*C3RSD*CNBM1*Lambda*mB1*mN^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 4*C1L1*C3RSDc*CNBM1*Lambda*mB1*mN^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       8*C1RSDc*C3R1*CNBM1*Lambda*ml*mN^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 8*C1RSD*C3R1c*CNBM1*Lambda*ml*mN^2*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 2*C3LSDc*C3R1*CNBM1*mB1*ml*mN^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       2*C3LSD*C3R1c*CNBM1*mB1*ml*mN^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + 2*C3L1c*C3RSD*CNBM1*mB1*ml*mN^2*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 2*C3L1*C3RSDc*CNBM1*mB1*ml*mN^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       C3R1c*C3RSD*CNBM1*ml^2*mN^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + C3R1*C3RSDc*CNBM1*ml^2*mN^2*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2 - C3L1c*C3LSD*CNBM1*mM^2*mN^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       C3L1*C3LSDc*CNBM1*mM^2*mN^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + C3R1c*C3RSD*CNBM1*mM^2*mN^2*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2 + C3R1*C3RSDc*CNBM1*mM^2*mN^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 - 
       4*C1R1*C3LSD*CNBM1*Lambda*mN^3*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 4*C1R1*C3LSDc*CNBM1*Lambda*mN^3*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 4*C1L1*C3RSD*CNBM1*Lambda*mN^3*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       4*C1L1*C3RSDc*CNBM1*Lambda*mN^3*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - C3L1c*C3LSD*CNBM1*mB1*mN^3*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2 - C3L1*C3LSDc*CNBM1*mB1*mN^3*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       C3R1c*C3RSD*CNBM1*mB1*mN^3*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 + C3R1*C3RSDc*CNBM1*mB1*mN^3*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 2*C3L1c*C3RSD*CNBM1*ml*mN^3*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2 + 
       2*C3L1*C3RSDc*CNBM1*ml*mN^3*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2 - 16*C1L*C1Lc*CNBM^2*Lambda^2*mB^2*mM^2*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 16*C1R*C1Rc*CNBM^2*Lambda^2*mB^2*
        mM^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 8*C1Lc*C3L*CNBM^2*Lambda*
        mB^2*ml*mM^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       8*C1L*C3Lc*CNBM^2*Lambda*mB^2*ml*mM^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 8*C1Rc*C3R*CNBM^2*Lambda*mB^2*ml*mM^2*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 8*C1R*C3Rc*CNBM^2*Lambda*mB^2*ml*
        mM^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 4*C3L*C3Lc*CNBM^2*mB^2*ml^2*
        mM^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 4*C3R*C3Rc*CNBM^2*mB^2*ml^2*
        mM^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 32*C1L*C1Lc*CNBM^2*Lambda^2*
        mB*mM^2*mN*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       32*C1R*C1Rc*CNBM^2*Lambda^2*mB*mM^2*mN*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 4*C1Rc*C3L*CNBM^2*Lambda*mB^2*mM^2*mN*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 4*C1R*C3Lc*CNBM^2*Lambda*mB^2*
        mM^2*mN*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 4*C1Lc*C3R*CNBM^2*Lambda*
        mB^2*mM^2*mN*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       4*C1L*C3Rc*CNBM^2*Lambda*mB^2*mM^2*mN*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 16*C1Lc*C3L*CNBM^2*Lambda*mB*ml*mM^2*mN*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 16*C1L*C3Lc*CNBM^2*Lambda*mB*ml*
        mM^2*mN*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 16*C1Rc*C3R*CNBM^2*Lambda*
        mB*ml*mM^2*mN*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       16*C1R*C3Rc*CNBM^2*Lambda*mB*ml*mM^2*mN*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 4*C3Lc*C3R*CNBM^2*mB^2*ml*mM^2*mN*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 4*C3L*C3Rc*CNBM^2*mB^2*ml*mM^2*mN*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 8*C3L*C3Lc*CNBM^2*mB*ml^2*mM^2*mN*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 8*C3R*C3Rc*CNBM^2*mB*ml^2*mM^2*mN*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 16*C1L*C1Lc*CNBM^2*Lambda^2*mB^2*mN^2*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 16*C1R*C1Rc*CNBM^2*Lambda^2*mB^2*
        mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 8*C1Lc*C3L*CNBM^2*Lambda*
        mB^2*ml*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       8*C1L*C3Lc*CNBM^2*Lambda*mB^2*ml*mN^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 8*C1Rc*C3R*CNBM^2*Lambda*mB^2*ml*mN^2*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 8*C1R*C3Rc*CNBM^2*Lambda*mB^2*ml*
        mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 2*C3L*C3Lc*CNBM^2*mB^2*ml^2*
        mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 2*C3R*C3Rc*CNBM^2*mB^2*ml^2*
        mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 16*C1L*C1Lc*CNBM^2*Lambda^2*
        mM^2*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       16*C1R*C1Rc*CNBM^2*Lambda^2*mM^2*mN^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 4*C1Rc*C3L*CNBM^2*Lambda*mB*mM^2*mN^2*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 4*C1R*C3Lc*CNBM^2*Lambda*mB*mM^2*
        mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 4*C1Lc*C3R*CNBM^2*Lambda*mB*
        mM^2*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       4*C1L*C3Rc*CNBM^2*Lambda*mB*mM^2*mN^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + C3L*C3Lc*CNBM^2*mB^2*mM^2*mN^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + C3R*C3Rc*CNBM^2*mB^2*mM^2*mN^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 8*C1Lc*C3L*CNBM^2*Lambda*ml*mM^2*mN^2*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 8*C1L*C3Lc*CNBM^2*Lambda*ml*mM^2*
        mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 8*C1Rc*C3R*CNBM^2*Lambda*ml*
        mM^2*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       8*C1R*C3Rc*CNBM^2*Lambda*ml*mM^2*mN^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 4*C3Lc*C3R*CNBM^2*mB*ml*mM^2*mN^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 4*C3L*C3Rc*CNBM^2*mB*ml*mM^2*mN^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 4*C3L*C3Lc*CNBM^2*ml^2*mM^2*mN^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 4*C3R*C3Rc*CNBM^2*ml^2*mM^2*mN^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 16*C1L*C1Lc*CNBM^2*Lambda^2*mN^4*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 16*C1R*C1Rc*CNBM^2*Lambda^2*mN^4*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 4*C1Rc*C3L*CNBM^2*Lambda*mB*mN^4*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 4*C1R*C3Lc*CNBM^2*Lambda*mB*mN^4*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 4*C1Lc*C3R*CNBM^2*Lambda*mB*mN^4*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 4*C1L*C3Rc*CNBM^2*Lambda*mB*mN^4*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + C3L*C3Lc*CNBM^2*mB^2*mN^4*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + C3R*C3Rc*CNBM^2*mB^2*mN^4*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 8*C1Lc*C3L*CNBM^2*Lambda*ml*mN^4*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 8*C1L*C3Lc*CNBM^2*Lambda*ml*mN^4*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 8*C1Rc*C3R*CNBM^2*Lambda*ml*mN^4*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 8*C1R*C3Rc*CNBM^2*Lambda*ml*mN^4*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 4*C3Lc*C3R*CNBM^2*mB*ml*mN^4*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 4*C3L*C3Rc*CNBM^2*mB*ml*mN^4*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 4*C3L*C3Lc*CNBM^2*ml^2*mN^4*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 4*C3R*C3Rc*CNBM^2*ml^2*mN^4*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 4*C3L*C3Lc*CNBM^2*mB^2*mM^2*mX^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 4*C3R*C3Rc*CNBM^2*mB^2*mM^2*mX^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 8*C3L*C3Lc*CNBM^2*mB*mM^2*mN*mX^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 8*C3R*C3Rc*CNBM^2*mB*mM^2*mN*mX^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 4*C3L*C3Lc*CNBM^2*mB^2*mN^2*mX^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 4*C3R*C3Rc*CNBM^2*mB^2*mN^2*mX^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 4*C3L*C3Lc*CNBM^2*mM^2*mN^2*mX^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 4*C3R*C3Rc*CNBM^2*mM^2*mN^2*mX^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 4*C3L*C3Lc*CNBM^2*mN^4*mX^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 4*C3R*C3Rc*CNBM^2*mN^4*mX^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 4*C1RSDc*C3L*CNBM*Lambda*mB*ml^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + 4*C1RSD*C3Lc*CNBM*Lambda*mB*ml^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       4*C1LSDc*C3R*CNBM*Lambda*mB*ml^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 4*C1LSD*C3Rc*CNBM*Lambda*mB*ml^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + 4*C1RSDc*C3L*CNBM*Lambda*mB*mM^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + 
       4*C1RSD*C3Lc*CNBM*Lambda*mB*mM^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 4*C1LSDc*C3R*CNBM*Lambda*mB*mM^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 4*C1LSD*C3Rc*CNBM*Lambda*mB*mM^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       16*C1Lc*C1LSD*CNBM*Lambda^2*mB*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 16*C1L*C1LSDc*CNBM*Lambda^2*mB*mN*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + 16*C1Rc*C1RSD*CNBM*Lambda^2*mB*mN*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + 
       16*C1R*C1RSDc*CNBM*Lambda^2*mB*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 8*C1LSDc*C3L*CNBM*Lambda*mB*ml*mN*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 8*C1LSD*C3Lc*CNBM*Lambda*mB*ml*mN*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + 
       8*C1RSDc*C3R*CNBM*Lambda*mB*ml*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 8*C1RSD*C3Rc*CNBM*Lambda*mB*ml*mN*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + 4*C1RSDc*C3L*CNBM*Lambda*ml^2*mN*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + 
       4*C1RSD*C3Lc*CNBM*Lambda*ml^2*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 4*C1LSDc*C3R*CNBM*Lambda*ml^2*mN*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 4*C1LSD*C3Rc*CNBM*Lambda*ml^2*mN*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       C3Lc*C3LSD*CNBM*mB*ml^2*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - C3L*C3LSDc*CNBM*mB*ml^2*mN*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + C3Rc*C3RSD*CNBM*mB*ml^2*mN*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + 
       C3R*C3RSDc*CNBM*mB*ml^2*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 4*C1RSDc*C3L*CNBM*Lambda*mM^2*mN*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + 4*C1RSD*C3Lc*CNBM*Lambda*mM^2*mN*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       4*C1LSDc*C3R*CNBM*Lambda*mM^2*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 4*C1LSD*C3Rc*CNBM*Lambda*mM^2*mN*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - C3Lc*C3LSD*CNBM*mB*mM^2*mN*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       C3L*C3LSDc*CNBM*mB*mM^2*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + C3Rc*C3RSD*CNBM*mB*mM^2*mN*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + C3R*C3RSDc*CNBM*mB*mM^2*mN*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       16*C1Lc*C1LSD*CNBM*Lambda^2*mN^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 16*C1L*C1LSDc*CNBM*Lambda^2*mN^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + 16*C1Rc*C1RSD*CNBM*Lambda^2*mN^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + 
       16*C1R*C1RSDc*CNBM*Lambda^2*mN^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 4*C1RSDc*C3L*CNBM*Lambda*mB*mN^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + 4*C1RSD*C3Lc*CNBM*Lambda*mB*mN^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       4*C1Rc*C3LSD*CNBM*Lambda*mB*mN^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 4*C1R*C3LSDc*CNBM*Lambda*mB*mN^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 4*C1LSDc*C3R*CNBM*Lambda*mB*mN^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       4*C1LSD*C3Rc*CNBM*Lambda*mB*mN^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 4*C1Lc*C3RSD*CNBM*Lambda*mB*mN^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + 4*C1L*C3RSDc*CNBM*Lambda*mB*mN^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       8*C1LSDc*C3L*CNBM*Lambda*ml*mN^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 8*C1LSD*C3Lc*CNBM*Lambda*ml*mN^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + 8*C1RSDc*C3R*CNBM*Lambda*ml*mN^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + 
       8*C1RSD*C3Rc*CNBM*Lambda*ml*mN^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 2*C3LSDc*C3R*CNBM*mB*ml*mN^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 2*C3LSD*C3Rc*CNBM*mB*ml*mN^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + 
       2*C3Lc*C3RSD*CNBM*mB*ml*mN^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 2*C3L*C3RSDc*CNBM*mB*ml*mN^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - C3Lc*C3LSD*CNBM*ml^2*mN^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       C3L*C3LSDc*CNBM*ml^2*mN^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + C3Rc*C3RSD*CNBM*ml^2*mN^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + C3R*C3RSDc*CNBM*ml^2*mN^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       C3Lc*C3LSD*CNBM*mM^2*mN^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - C3L*C3LSDc*CNBM*mM^2*mN^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + C3Rc*C3RSD*CNBM*mM^2*mN^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + 
       C3R*C3RSDc*CNBM*mM^2*mN^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 4*C1Rc*C3LSD*CNBM*Lambda*mN^3*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 4*C1R*C3LSDc*CNBM*Lambda*mN^3*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + 
       4*C1Lc*C3RSD*CNBM*Lambda*mN^3*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 + 4*C1L*C3RSDc*CNBM*Lambda*mN^3*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - C3Lc*C3LSD*CNBM*mB*mN^3*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       C3L*C3LSDc*CNBM*mB*mN^3*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + 
       C3Rc*C3RSD*CNBM*mB*mN^3*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + 
       C3R*C3RSDc*CNBM*mB*mN^3*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 - 
       2*C3LSDc*C3R*CNBM*ml*mN^3*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 2*C3LSD*C3Rc*CNBM*ml*mN^3*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + 2*C3Lc*C3RSD*CNBM*ml*mN^3*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2 + 
       2*C3L*C3RSDc*CNBM*ml*mN^3*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2 - 64*C1L1^2*CNBM1^2*Lambda^2*mB1^2*ml^2*mX^2*
        (mB^2 - s)^2*s - 64*C1R1^2*CNBM1^2*Lambda^2*mB1^2*ml^2*mX^2*
        (mB^2 - s)^2*s - 32*C1L1*C3L1*CNBM1^2*Lambda*mB1^2*ml^3*mX^2*
        (mB^2 - s)^2*s - 32*C1L1*C3L1c*CNBM1^2*Lambda*mB1^2*ml^3*mX^2*
        (mB^2 - s)^2*s - 32*C1R1*C3R1*CNBM1^2*Lambda*mB1^2*ml^3*mX^2*
        (mB^2 - s)^2*s - 32*C1R1*C3R1c*CNBM1^2*Lambda*mB1^2*ml^3*mX^2*
        (mB^2 - s)^2*s - 8*C3L1*C3L1c*CNBM1^2*mB1^2*ml^4*mX^2*(mB^2 - s)^2*
        s - 8*C3R1*C3R1c*CNBM1^2*mB1^2*ml^4*mX^2*(mB^2 - s)^2*s - 
       48*C1L1^2*CNBM1^2*Lambda^2*mB1^2*mM^2*mX^2*(mB^2 - s)^2*s - 
       48*C1R1^2*CNBM1^2*Lambda^2*mB1^2*mM^2*mX^2*(mB^2 - s)^2*s + 
       192*C1L1*C1R1*CNBM1^2*Lambda^2*mB1*ml*mM^2*mX^2*(mB^2 - s)^2*s - 
       12*C1L1*C3L1*CNBM1^2*Lambda*mB1^2*ml*mM^2*mX^2*(mB^2 - s)^2*s - 
       12*C1L1*C3L1c*CNBM1^2*Lambda*mB1^2*ml*mM^2*mX^2*(mB^2 - s)^2*s - 
       12*C1R1*C3R1*CNBM1^2*Lambda*mB1^2*ml*mM^2*mX^2*(mB^2 - s)^2*s - 
       12*C1R1*C3R1c*CNBM1^2*Lambda*mB1^2*ml*mM^2*mX^2*(mB^2 - s)^2*s + 
       28*C1R1*C3L1*CNBM1^2*Lambda*mB1*ml^2*mM^2*mX^2*(mB^2 - s)^2*s + 
       28*C1R1*C3L1c*CNBM1^2*Lambda*mB1*ml^2*mM^2*mX^2*(mB^2 - s)^2*s + 
       28*C1L1*C3R1*CNBM1^2*Lambda*mB1*ml^2*mM^2*mX^2*(mB^2 - s)^2*s + 
       28*C1L1*C3R1c*CNBM1^2*Lambda*mB1*ml^2*mM^2*mX^2*(mB^2 - s)^2*s + 
       8*C3L1*C3L1c*CNBM1^2*mB1^2*ml^2*mM^2*mX^2*(mB^2 - s)^2*s + 
       8*C3R1*C3R1c*CNBM1^2*mB1^2*ml^2*mM^2*mX^2*(mB^2 - s)^2*s + 
       16*C3L1c*C3R1*CNBM1^2*mB1*ml^3*mM^2*mX^2*(mB^2 - s)^2*s + 
       16*C3L1*C3R1c*CNBM1^2*mB1*ml^3*mM^2*mX^2*(mB^2 - s)^2*s - 
       96*C1L1^2*CNBM1^2*Lambda^2*mB1*mM^2*mN*mX^2*(mB^2 - s)^2*s - 
       96*C1R1^2*CNBM1^2*Lambda^2*mB1*mM^2*mN*mX^2*(mB^2 - s)^2*s + 
       12*C1R1*C3L1*CNBM1^2*Lambda*mB1^2*mM^2*mN*mX^2*(mB^2 - s)^2*s + 
       12*C1R1*C3L1c*CNBM1^2*Lambda*mB1^2*mM^2*mN*mX^2*(mB^2 - s)^2*s + 
       12*C1L1*C3R1*CNBM1^2*Lambda*mB1^2*mM^2*mN*mX^2*(mB^2 - s)^2*s + 
       12*C1L1*C3R1c*CNBM1^2*Lambda*mB1^2*mM^2*mN*mX^2*(mB^2 - s)^2*s + 
       192*C1L1*C1R1*CNBM1^2*Lambda^2*ml*mM^2*mN*mX^2*(mB^2 - s)^2*s - 
       48*C1L1*C3L1*CNBM1^2*Lambda*mB1*ml*mM^2*mN*mX^2*(mB^2 - s)^2*s - 
       48*C1L1*C3L1c*CNBM1^2*Lambda*mB1*ml*mM^2*mN*mX^2*(mB^2 - s)^2*s - 
       48*C1R1*C3R1*CNBM1^2*Lambda*mB1*ml*mM^2*mN*mX^2*(mB^2 - s)^2*s - 
       48*C1R1*C3R1c*CNBM1^2*Lambda*mB1*ml*mM^2*mN*mX^2*(mB^2 - s)^2*s + 
       6*C3L1c*C3R1*CNBM1^2*mB1^2*ml*mM^2*mN*mX^2*(mB^2 - s)^2*s + 
       6*C3L1*C3R1c*CNBM1^2*mB1^2*ml*mM^2*mN*mX^2*(mB^2 - s)^2*s + 
       28*C1R1*C3L1*CNBM1^2*Lambda*ml^2*mM^2*mN*mX^2*(mB^2 - s)^2*s + 
       28*C1R1*C3L1c*CNBM1^2*Lambda*ml^2*mM^2*mN*mX^2*(mB^2 - s)^2*s + 
       28*C1L1*C3R1*CNBM1^2*Lambda*ml^2*mM^2*mN*mX^2*(mB^2 - s)^2*s + 
       28*C1L1*C3R1c*CNBM1^2*Lambda*ml^2*mM^2*mN*mX^2*(mB^2 - s)^2*s + 
       2*C3L1*C3L1c*CNBM1^2*mB1*ml^2*mM^2*mN*mX^2*(mB^2 - s)^2*s + 
       2*C3R1*C3R1c*CNBM1^2*mB1*ml^2*mM^2*mN*mX^2*(mB^2 - s)^2*s + 
       16*C3L1c*C3R1*CNBM1^2*ml^3*mM^2*mN*mX^2*(mB^2 - s)^2*s + 
       16*C3L1*C3R1c*CNBM1^2*ml^3*mM^2*mN*mX^2*(mB^2 - s)^2*s - 
       96*C1L1^2*CNBM1^2*Lambda^2*mB1^2*mN^2*mX^2*(mB^2 - s)^2*s - 
       96*C1R1^2*CNBM1^2*Lambda^2*mB1^2*mN^2*mX^2*(mB^2 - s)^2*s + 
       384*C1L1*C1R1*CNBM1^2*Lambda^2*mB1*ml*mN^2*mX^2*(mB^2 - s)^2*s - 
       24*C1L1*C3L1*CNBM1^2*Lambda*mB1^2*ml*mN^2*mX^2*(mB^2 - s)^2*s - 
       24*C1L1*C3L1c*CNBM1^2*Lambda*mB1^2*ml*mN^2*mX^2*(mB^2 - s)^2*s - 
       24*C1R1*C3R1*CNBM1^2*Lambda*mB1^2*ml*mN^2*mX^2*(mB^2 - s)^2*s - 
       24*C1R1*C3R1c*CNBM1^2*Lambda*mB1^2*ml*mN^2*mX^2*(mB^2 - s)^2*s - 
       32*C1L1^2*CNBM1^2*Lambda^2*ml^2*mN^2*mX^2*(mB^2 - s)^2*s - 
       32*C1R1^2*CNBM1^2*Lambda^2*ml^2*mN^2*mX^2*(mB^2 - s)^2*s + 
       56*C1R1*C3L1*CNBM1^2*Lambda*mB1*ml^2*mN^2*mX^2*(mB^2 - s)^2*s + 
       56*C1R1*C3L1c*CNBM1^2*Lambda*mB1*ml^2*mN^2*mX^2*(mB^2 - s)^2*s + 
       56*C1L1*C3R1*CNBM1^2*Lambda*mB1*ml^2*mN^2*mX^2*(mB^2 - s)^2*s + 
       56*C1L1*C3R1c*CNBM1^2*Lambda*mB1*ml^2*mN^2*mX^2*(mB^2 - s)^2*s + 
       6*C3L1*C3L1c*CNBM1^2*mB1^2*ml^2*mN^2*mX^2*(mB^2 - s)^2*s + 
       6*C3R1*C3R1c*CNBM1^2*mB1^2*ml^2*mN^2*mX^2*(mB^2 - s)^2*s + 
       32*C1L1*C3L1*CNBM1^2*Lambda*ml^3*mN^2*mX^2*(mB^2 - s)^2*s + 
       32*C1L1*C3L1c*CNBM1^2*Lambda*ml^3*mN^2*mX^2*(mB^2 - s)^2*s + 
       32*C1R1*C3R1*CNBM1^2*Lambda*ml^3*mN^2*mX^2*(mB^2 - s)^2*s + 
       32*C1R1*C3R1c*CNBM1^2*Lambda*ml^3*mN^2*mX^2*(mB^2 - s)^2*s + 
       32*C3L1c*C3R1*CNBM1^2*mB1*ml^3*mN^2*mX^2*(mB^2 - s)^2*s + 
       32*C3L1*C3R1c*CNBM1^2*mB1*ml^3*mN^2*mX^2*(mB^2 - s)^2*s + 
       24*C3L1*C3L1c*CNBM1^2*ml^4*mN^2*mX^2*(mB^2 - s)^2*s + 
       24*C3R1*C3R1c*CNBM1^2*ml^4*mN^2*mX^2*(mB^2 - s)^2*s - 
       48*C1L1^2*CNBM1^2*Lambda^2*mM^2*mN^2*mX^2*(mB^2 - s)^2*s - 
       48*C1R1^2*CNBM1^2*Lambda^2*mM^2*mN^2*mX^2*(mB^2 - s)^2*s + 
       12*C1R1*C3L1*CNBM1^2*Lambda*mB1*mM^2*mN^2*mX^2*(mB^2 - s)^2*s + 
       12*C1R1*C3L1c*CNBM1^2*Lambda*mB1*mM^2*mN^2*mX^2*(mB^2 - s)^2*s + 
       12*C1L1*C3R1*CNBM1^2*Lambda*mB1*mM^2*mN^2*mX^2*(mB^2 - s)^2*s + 
       12*C1L1*C3R1c*CNBM1^2*Lambda*mB1*mM^2*mN^2*mX^2*(mB^2 - s)^2*s - 
       3*C3L1*C3L1c*CNBM1^2*mB1^2*mM^2*mN^2*mX^2*(mB^2 - s)^2*s - 
       3*C3R1*C3R1c*CNBM1^2*mB1^2*mM^2*mN^2*mX^2*(mB^2 - s)^2*s - 
       12*C1L1*C3L1*CNBM1^2*Lambda*ml*mM^2*mN^2*mX^2*(mB^2 - s)^2*s - 
       12*C1L1*C3L1c*CNBM1^2*Lambda*ml*mM^2*mN^2*mX^2*(mB^2 - s)^2*s - 
       12*C1R1*C3R1*CNBM1^2*Lambda*ml*mM^2*mN^2*mX^2*(mB^2 - s)^2*s - 
       12*C1R1*C3R1c*CNBM1^2*Lambda*ml*mM^2*mN^2*mX^2*(mB^2 - s)^2*s + 
       6*C3L1c*C3R1*CNBM1^2*mB1*ml*mM^2*mN^2*mX^2*(mB^2 - s)^2*s + 
       6*C3L1*C3R1c*CNBM1^2*mB1*ml*mM^2*mN^2*mX^2*(mB^2 - s)^2*s + 
       8*C3L1*C3L1c*CNBM1^2*ml^2*mM^2*mN^2*mX^2*(mB^2 - s)^2*s + 
       8*C3R1*C3R1c*CNBM1^2*ml^2*mM^2*mN^2*mX^2*(mB^2 - s)^2*s - 
       12*C1R1*C3L1*CNBM1^2*Lambda*mB1*mN^4*mX^2*(mB^2 - s)^2*s - 
       12*C1R1*C3L1c*CNBM1^2*Lambda*mB1*mN^4*mX^2*(mB^2 - s)^2*s - 
       12*C1L1*C3R1*CNBM1^2*Lambda*mB1*mN^4*mX^2*(mB^2 - s)^2*s - 
       12*C1L1*C3R1c*CNBM1^2*Lambda*mB1*mN^4*mX^2*(mB^2 - s)^2*s + 
       12*C1L1*C3L1*CNBM1^2*Lambda*ml*mN^4*mX^2*(mB^2 - s)^2*s + 
       12*C1L1*C3L1c*CNBM1^2*Lambda*ml*mN^4*mX^2*(mB^2 - s)^2*s + 
       12*C1R1*C3R1*CNBM1^2*Lambda*ml*mN^4*mX^2*(mB^2 - s)^2*s + 
       12*C1R1*C3R1c*CNBM1^2*Lambda*ml*mN^4*mX^2*(mB^2 - s)^2*s - 
       6*C3L1c*C3R1*CNBM1^2*mB1*ml*mN^4*mX^2*(mB^2 - s)^2*s - 
       6*C3L1*C3R1c*CNBM1^2*mB1*ml*mN^4*mX^2*(mB^2 - s)^2*s - 
       48*C1L1^2*CNBM1^2*Lambda^2*mB1^2*mX^4*(mB^2 - s)^2*s - 
       48*C1R1^2*CNBM1^2*Lambda^2*mB1^2*mX^4*(mB^2 - s)^2*s + 
       16*C3L1*C3L1c*CNBM1^2*mB1^2*ml^2*mX^4*(mB^2 - s)^2*s + 
       16*C3R1*C3R1c*CNBM1^2*mB1^2*ml^2*mX^4*(mB^2 - s)^2*s - 
       12*C1R1*C3L1*CNBM1^2*Lambda*mB1*mM^2*mX^4*(mB^2 - s)^2*s - 
       12*C1R1*C3L1c*CNBM1^2*Lambda*mB1*mM^2*mX^4*(mB^2 - s)^2*s - 
       12*C1L1*C3R1*CNBM1^2*Lambda*mB1*mM^2*mX^4*(mB^2 - s)^2*s - 
       12*C1L1*C3R1c*CNBM1^2*Lambda*mB1*mM^2*mX^4*(mB^2 - s)^2*s - 
       12*C1R1*C3L1*CNBM1^2*Lambda*mM^2*mN*mX^4*(mB^2 - s)^2*s - 
       12*C1R1*C3L1c*CNBM1^2*Lambda*mM^2*mN*mX^4*(mB^2 - s)^2*s - 
       12*C1L1*C3R1*CNBM1^2*Lambda*mM^2*mN*mX^4*(mB^2 - s)^2*s - 
       12*C1L1*C3R1c*CNBM1^2*Lambda*mM^2*mN*mX^4*(mB^2 - s)^2*s + 
       6*C3L1*C3L1c*CNBM1^2*mB1*mM^2*mN*mX^4*(mB^2 - s)^2*s + 
       6*C3R1*C3R1c*CNBM1^2*mB1*mM^2*mN*mX^4*(mB^2 - s)^2*s + 
       48*C1L1^2*CNBM1^2*Lambda^2*mN^2*mX^4*(mB^2 - s)^2*s + 
       48*C1R1^2*CNBM1^2*Lambda^2*mN^2*mX^4*(mB^2 - s)^2*s - 
       24*C1R1*C3L1*CNBM1^2*Lambda*mB1*mN^2*mX^4*(mB^2 - s)^2*s - 
       24*C1R1*C3L1c*CNBM1^2*Lambda*mB1*mN^2*mX^4*(mB^2 - s)^2*s - 
       24*C1L1*C3R1*CNBM1^2*Lambda*mB1*mN^2*mX^4*(mB^2 - s)^2*s - 
       24*C1L1*C3R1c*CNBM1^2*Lambda*mB1*mN^2*mX^4*(mB^2 - s)^2*s + 
       3*C3L1*C3L1c*CNBM1^2*mB1^2*mN^2*mX^4*(mB^2 - s)^2*s + 
       3*C3R1*C3R1c*CNBM1^2*mB1^2*mN^2*mX^4*(mB^2 - s)^2*s - 
       16*C3L1*C3L1c*CNBM1^2*ml^2*mN^2*mX^4*(mB^2 - s)^2*s - 
       16*C3R1*C3R1c*CNBM1^2*ml^2*mN^2*mX^4*(mB^2 - s)^2*s - 
       64*C1L*C1L1*CNBM*CNBM1*Lambda^2*mB*mB1*ml^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s - 64*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mB*mB1*ml^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s - 64*C1R*C1R1*CNBM*CNBM1*Lambda^2*mB*mB1*
        ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s - 64*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*
        mB*mB1*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s - 32*C1L1*C3L*CNBM*CNBM1*
        Lambda*mB*mB1*ml^3*mX^2*(mB^2 - s)*(mB1^2 - s)*s - 
       32*C1Lc*C3L1*CNBM*CNBM1*Lambda*mB*mB1*ml^3*mX^2*(mB^2 - s)*(mB1^2 - s)*
        s - 32*C1L*C3L1c*CNBM*CNBM1*Lambda*mB*mB1*ml^3*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s - 32*C1L1*C3Lc*CNBM*CNBM1*Lambda*mB*mB1*ml^3*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s - 32*C1R1*C3R*CNBM*CNBM1*Lambda*mB*mB1*ml^3*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s - 32*C1Rc*C3R1*CNBM*CNBM1*Lambda*mB*mB1*
        ml^3*mX^2*(mB^2 - s)*(mB1^2 - s)*s - 32*C1R*C3R1c*CNBM*CNBM1*Lambda*
        mB*mB1*ml^3*mX^2*(mB^2 - s)*(mB1^2 - s)*s - 32*C1R1*C3Rc*CNBM*CNBM1*
        Lambda*mB*mB1*ml^3*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       16*C1R1*C3L*CNBM*CNBM1*Lambda*mB*ml^4*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       16*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*ml^4*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       16*C1L1*C3R*CNBM*CNBM1*Lambda*mB*ml^4*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       16*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*ml^4*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       16*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*ml^4*mX^2*(mB^2 - s)*(mB1^2 - s)*
        s + 16*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*ml^4*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s + 16*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*ml^4*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + 16*C1L*C3R1c*CNBM*CNBM1*Lambda*mB1*ml^4*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s - 8*C3L*C3L1c*CNBM*CNBM1*mB*mB1*ml^4*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s - 8*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*ml^4*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s - 8*C3R*C3R1c*CNBM*CNBM1*mB*mB1*ml^4*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s - 8*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*ml^4*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s - 48*C1L*C1L1*CNBM*CNBM1*Lambda^2*mB*
        mB1*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s - 48*C1L1*C1Lc*CNBM*CNBM1*
        Lambda^2*mB*mB1*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s - 
       48*C1R*C1R1*CNBM*CNBM1*Lambda^2*mB*mB1*mM^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s - 48*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mB*mB1*mM^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + 48*C1L1*C1R*CNBM*CNBM1*Lambda^2*mB*ml*mM^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s + 48*C1L*C1R1*CNBM*CNBM1*Lambda^2*mB*ml*
        mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 48*C1Lc*C1R1*CNBM*CNBM1*Lambda^2*
        mB*ml*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 48*C1L1*C1Rc*CNBM*CNBM1*
        Lambda^2*mB*ml*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       48*C1L1*C1R*CNBM*CNBM1*Lambda^2*mB1*ml*mM^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s + 48*C1L*C1R1*CNBM*CNBM1*Lambda^2*mB1*ml*mM^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + 48*C1Lc*C1R1*CNBM*CNBM1*Lambda^2*mB1*ml*
        mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 48*C1L1*C1Rc*CNBM*CNBM1*Lambda^2*
        mB1*ml*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s - 12*C1L1*C3L*CNBM*CNBM1*
        Lambda*mB*mB1*ml*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s - 
       12*C1Lc*C3L1*CNBM*CNBM1*Lambda*mB*mB1*ml*mM^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s - 12*C1L*C3L1c*CNBM*CNBM1*Lambda*mB*mB1*ml*mM^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s - 12*C1L1*C3Lc*CNBM*CNBM1*Lambda*mB*mB1*ml*
        mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s - 12*C1R1*C3R*CNBM*CNBM1*Lambda*mB*
        mB1*ml*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s - 12*C1Rc*C3R1*CNBM*CNBM1*
        Lambda*mB*mB1*ml*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s - 
       12*C1R*C3R1c*CNBM*CNBM1*Lambda*mB*mB1*ml*mM^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s - 12*C1R1*C3Rc*CNBM*CNBM1*Lambda*mB*mB1*ml*mM^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + 16*C1R1*C3L*CNBM*CNBM1*Lambda*mB*ml^2*mM^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s + 12*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*
        ml^2*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 12*C1R*C3L1c*CNBM*CNBM1*
        Lambda*mB*ml^2*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       16*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*ml^2*mM^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s + 16*C1L1*C3R*CNBM*CNBM1*Lambda*mB*ml^2*mM^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + 12*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*ml^2*
        mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 12*C1L*C3R1c*CNBM*CNBM1*Lambda*
        mB*ml^2*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 16*C1L1*C3Rc*CNBM*CNBM1*
        Lambda*mB*ml^2*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       12*C1R1*C3L*CNBM*CNBM1*Lambda*mB1*ml^2*mM^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s + 16*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*ml^2*mM^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + 16*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*ml^2*
        mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 12*C1R1*C3Lc*CNBM*CNBM1*Lambda*
        mB1*ml^2*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 12*C1L1*C3R*CNBM*CNBM1*
        Lambda*mB1*ml^2*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       16*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*ml^2*mM^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s + 16*C1L*C3R1c*CNBM*CNBM1*Lambda*mB1*ml^2*mM^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + 12*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB1*ml^2*
        mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 8*C3L*C3L1c*CNBM*CNBM1*mB*mB1*
        ml^2*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 8*C3L1*C3Lc*CNBM*CNBM1*mB*
        mB1*ml^2*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 8*C3R*C3R1c*CNBM*CNBM1*
        mB*mB1*ml^2*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       8*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*ml^2*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        s + 8*C3L1c*C3R*CNBM*CNBM1*mB*ml^3*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        s + 8*C3Lc*C3R1*CNBM*CNBM1*mB*ml^3*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        s + 8*C3L*C3R1c*CNBM*CNBM1*mB*ml^3*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        s + 8*C3L1*C3Rc*CNBM*CNBM1*mB*ml^3*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        s + 8*C3L1c*C3R*CNBM*CNBM1*mB1*ml^3*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        s + 8*C3Lc*C3R1*CNBM*CNBM1*mB1*ml^3*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        s + 8*C3L*C3R1c*CNBM*CNBM1*mB1*ml^3*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        s + 8*C3L1*C3Rc*CNBM*CNBM1*mB1*ml^3*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        s + 12*C1R1*C3L*CNBM*CNBM1*Lambda*mB*mB1*mM^2*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s + 12*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*mB1*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + 12*C1R*C3L1c*CNBM*CNBM1*Lambda*mB*mB1*mM^2*
        mN*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 12*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*
        mB1*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 12*C1L1*C3R*CNBM*CNBM1*
        Lambda*mB*mB1*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       12*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*mB1*mM^2*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s + 12*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*mB1*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + 12*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*mB1*mM^2*
        mN*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 96*C1L1*C1R*CNBM*CNBM1*Lambda^2*ml*
        mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 96*C1L*C1R1*CNBM*CNBM1*
        Lambda^2*ml*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       96*C1Lc*C1R1*CNBM*CNBM1*Lambda^2*ml*mM^2*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s + 96*C1L1*C1Rc*CNBM*CNBM1*Lambda^2*ml*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + 6*C3L1c*C3R*CNBM*CNBM1*mB*mB1*ml*mM^2*mN*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s + 6*C3Lc*C3R1*CNBM*CNBM1*mB*mB1*ml*mM^2*
        mN*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 6*C3L*C3R1c*CNBM*CNBM1*mB*mB1*ml*
        mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 6*C3L1*C3Rc*CNBM*CNBM1*mB*mB1*
        ml*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 28*C1R1*C3L*CNBM*CNBM1*
        Lambda*ml^2*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       28*C1Rc*C3L1*CNBM*CNBM1*Lambda*ml^2*mM^2*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s + 28*C1R*C3L1c*CNBM*CNBM1*Lambda*ml^2*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + 28*C1R1*C3Lc*CNBM*CNBM1*Lambda*ml^2*mM^2*
        mN*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 28*C1L1*C3R*CNBM*CNBM1*Lambda*ml^2*
        mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 28*C1Lc*C3R1*CNBM*CNBM1*
        Lambda*ml^2*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       28*C1L*C3R1c*CNBM*CNBM1*Lambda*ml^2*mM^2*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s + 28*C1L1*C3Rc*CNBM*CNBM1*Lambda*ml^2*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + C3L*C3L1c*CNBM*CNBM1*mB*ml^2*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + C3L1*C3Lc*CNBM*CNBM1*mB*ml^2*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + C3R*C3R1c*CNBM*CNBM1*mB*ml^2*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + C3R1*C3Rc*CNBM*CNBM1*mB*ml^2*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + C3L*C3L1c*CNBM*CNBM1*mB1*ml^2*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + C3L1*C3Lc*CNBM*CNBM1*mB1*ml^2*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + C3R*C3R1c*CNBM*CNBM1*mB1*ml^2*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + C3R1*C3Rc*CNBM*CNBM1*mB1*ml^2*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + 16*C3L1c*C3R*CNBM*CNBM1*ml^3*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + 16*C3Lc*C3R1*CNBM*CNBM1*ml^3*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + 16*C3L*C3R1c*CNBM*CNBM1*ml^3*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + 16*C3L1*C3Rc*CNBM*CNBM1*ml^3*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s - 96*C1L*C1L1*CNBM*CNBM1*Lambda^2*mB*mB1*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s - 96*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*
        mB*mB1*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s - 96*C1R*C1R1*CNBM*CNBM1*
        Lambda^2*mB*mB1*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s - 
       96*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mB*mB1*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s + 96*C1L1*C1R*CNBM*CNBM1*Lambda^2*mB*ml*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + 96*C1L*C1R1*CNBM*CNBM1*Lambda^2*mB*ml*mN^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s + 96*C1Lc*C1R1*CNBM*CNBM1*Lambda^2*mB*
        ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 96*C1L1*C1Rc*CNBM*CNBM1*
        Lambda^2*mB*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       96*C1L1*C1R*CNBM*CNBM1*Lambda^2*mB1*ml*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s + 96*C1L*C1R1*CNBM*CNBM1*Lambda^2*mB1*ml*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + 96*C1Lc*C1R1*CNBM*CNBM1*Lambda^2*mB1*ml*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 96*C1L1*C1Rc*CNBM*CNBM1*Lambda^2*
        mB1*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s - 24*C1L1*C3L*CNBM*CNBM1*
        Lambda*mB*mB1*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s - 
       24*C1Lc*C3L1*CNBM*CNBM1*Lambda*mB*mB1*ml*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s - 24*C1L*C3L1c*CNBM*CNBM1*Lambda*mB*mB1*ml*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s - 24*C1L1*C3Lc*CNBM*CNBM1*Lambda*mB*mB1*ml*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s - 24*C1R1*C3R*CNBM*CNBM1*Lambda*mB*
        mB1*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s - 24*C1Rc*C3R1*CNBM*CNBM1*
        Lambda*mB*mB1*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s - 
       24*C1R*C3R1c*CNBM*CNBM1*Lambda*mB*mB1*ml*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s - 24*C1R1*C3Rc*CNBM*CNBM1*Lambda*mB*mB1*ml*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + 56*C1R1*C3L*CNBM*CNBM1*Lambda*mB*ml^2*mN^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s + 56*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*
        ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 56*C1L1*C3R*CNBM*CNBM1*
        Lambda*mB*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       56*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*ml^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s + 56*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*ml^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + 56*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*ml^2*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 56*C1Lc*C3R1*CNBM*CNBM1*Lambda*
        mB1*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 56*C1L*C3R1c*CNBM*CNBM1*
        Lambda*mB1*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       6*C3L*C3L1c*CNBM*CNBM1*mB*mB1*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        s + 6*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*ml^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s + 6*C3R*C3R1c*CNBM*CNBM1*mB*mB1*ml^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + 6*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*ml^2*mN^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s + 32*C1L1*C3L*CNBM*CNBM1*Lambda*ml^3*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 32*C1Lc*C3L1*CNBM*CNBM1*Lambda*
        ml^3*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 32*C1L*C3L1c*CNBM*CNBM1*
        Lambda*ml^3*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       32*C1L1*C3Lc*CNBM*CNBM1*Lambda*ml^3*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        s + 32*C1R1*C3R*CNBM*CNBM1*Lambda*ml^3*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s + 32*C1Rc*C3R1*CNBM*CNBM1*Lambda*ml^3*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + 32*C1R*C3R1c*CNBM*CNBM1*Lambda*ml^3*mN^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s + 32*C1R1*C3Rc*CNBM*CNBM1*Lambda*ml^3*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 16*C3L1c*C3R*CNBM*CNBM1*mB*ml^3*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 16*C3Lc*C3R1*CNBM*CNBM1*mB*ml^3*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 16*C3L*C3R1c*CNBM*CNBM1*mB*ml^3*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 16*C3L1*C3Rc*CNBM*CNBM1*mB*ml^3*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 16*C3L1c*C3R*CNBM*CNBM1*mB1*ml^3*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 16*C3Lc*C3R1*CNBM*CNBM1*mB1*ml^3*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 16*C3L*C3R1c*CNBM*CNBM1*mB1*ml^3*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 16*C3L1*C3Rc*CNBM*CNBM1*mB1*ml^3*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 24*C3L*C3L1c*CNBM*CNBM1*ml^4*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 24*C3L1*C3Lc*CNBM*CNBM1*ml^4*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 24*C3R*C3R1c*CNBM*CNBM1*ml^4*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 24*C3R1*C3Rc*CNBM*CNBM1*ml^4*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 12*C1R1*C3L*CNBM*CNBM1*Lambda*mB*
        mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 12*C1R1*C3Lc*CNBM*CNBM1*
        Lambda*mB*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       12*C1L1*C3R*CNBM*CNBM1*Lambda*mB*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        s + 12*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*mM^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s + 12*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*mM^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + 12*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*mM^2*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 12*C1Lc*C3R1*CNBM*CNBM1*Lambda*
        mB1*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 12*C1L*C3R1c*CNBM*CNBM1*
        Lambda*mB1*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s - 
       3*C3L*C3L1c*CNBM*CNBM1*mB*mB1*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        s - 3*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*mM^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s - 3*C3R*C3R1c*CNBM*CNBM1*mB*mB1*mM^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s - 3*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*mM^2*mN^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s + 3*C3L1c*C3R*CNBM*CNBM1*mB*ml*mM^2*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 3*C3Lc*C3R1*CNBM*CNBM1*mB*ml*
        mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 3*C3L*C3R1c*CNBM*CNBM1*mB*
        ml*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 3*C3L1*C3Rc*CNBM*CNBM1*
        mB*ml*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       3*C3L1c*C3R*CNBM*CNBM1*mB1*ml*mM^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        s + 3*C3Lc*C3R1*CNBM*CNBM1*mB1*ml*mM^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s + 3*C3L*C3R1c*CNBM*CNBM1*mB1*ml*mM^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s + 3*C3L1*C3Rc*CNBM*CNBM1*mB1*ml*mM^2*mN^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s + 8*C3L*C3L1c*CNBM*CNBM1*ml^2*mM^2*mN^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s + 8*C3L1*C3Lc*CNBM*CNBM1*ml^2*mM^2*mN^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s + 8*C3R*C3R1c*CNBM*CNBM1*ml^2*mM^2*mN^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s + 8*C3R1*C3Rc*CNBM*CNBM1*ml^2*mM^2*mN^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s + 12*C1L1*C3L*CNBM*CNBM1*Lambda*ml*mN^4*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s + 12*C1Lc*C3L1*CNBM*CNBM1*Lambda*ml*
        mN^4*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 12*C1L*C3L1c*CNBM*CNBM1*Lambda*
        ml*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 12*C1L1*C3Lc*CNBM*CNBM1*
        Lambda*ml*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       12*C1R1*C3R*CNBM*CNBM1*Lambda*ml*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       12*C1Rc*C3R1*CNBM*CNBM1*Lambda*ml*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       12*C1R*C3R1c*CNBM*CNBM1*Lambda*ml*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s)*s + 
       12*C1R1*C3Rc*CNBM*CNBM1*Lambda*ml*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s)*s - 
       48*C1L*C1L1*CNBM*CNBM1*Lambda^2*mB*mB1*mX^4*(mB^2 - s)*(mB1^2 - s)*s - 
       48*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mB*mB1*mX^4*(mB^2 - s)*(mB1^2 - s)*
        s - 48*C1R*C1R1*CNBM*CNBM1*Lambda^2*mB*mB1*mX^4*(mB^2 - s)*
        (mB1^2 - s)*s - 48*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mB*mB1*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s + 16*C3L*C3L1c*CNBM*CNBM1*mB*mB1*ml^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s + 16*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*ml^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s + 16*C3R*C3R1c*CNBM*CNBM1*mB*mB1*ml^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s + 16*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*ml^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s + 3*C3L*C3L1c*CNBM*CNBM1*mB*mM^2*mN*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s + 3*C3L1*C3Lc*CNBM*CNBM1*mB*mM^2*mN*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s + 3*C3R*C3R1c*CNBM*CNBM1*mB*mM^2*mN*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s + 3*C3R1*C3Rc*CNBM*CNBM1*mB*mM^2*mN*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s + 3*C3L*C3L1c*CNBM*CNBM1*mB1*mM^2*mN*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s + 3*C3L1*C3Lc*CNBM*CNBM1*mB1*mM^2*mN*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s + 3*C3R*C3R1c*CNBM*CNBM1*mB1*mM^2*mN*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s + 3*C3R1*C3Rc*CNBM*CNBM1*mB1*mM^2*mN*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s + 48*C1L*C1L1*CNBM*CNBM1*Lambda^2*mN^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s + 48*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mN^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s + 48*C1R*C1R1*CNBM*CNBM1*Lambda^2*mN^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s + 48*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mN^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s + 3*C3L*C3L1c*CNBM*CNBM1*mB*mB1*mN^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s + 3*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*mN^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s + 3*C3R*C3R1c*CNBM*CNBM1*mB*mB1*mN^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s + 3*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*mN^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s - 48*C1LSD*C1R1*CNBM1*Lambda^2*mB1*ml*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s - 48*C1LSDc*C1R1*CNBM1*Lambda^2*mB1*ml*
        mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 48*C1L1*C1RSD*CNBM1*Lambda^2*mB1*ml*
        mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 48*C1L1*C1RSDc*CNBM1*Lambda^2*mB1*
        ml*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 48*C1L1*C1LSD*CNBM1*Lambda^2*
        ml^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 48*C1L1*C1LSDc*CNBM1*Lambda^2*
        ml^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 28*C1RSDc*C3L1*CNBM1*Lambda*
        mB1*ml^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 28*C1RSD*C3L1c*CNBM1*
        Lambda*mB1*ml^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s - 
       28*C1LSDc*C3R1*CNBM1*Lambda*mB1*ml^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s - 
       28*C1LSD*C3R1c*CNBM1*Lambda*mB1*ml^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       12*C1RSDc*C3R1*CNBM1*Lambda*ml*mM^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       12*C1RSD*C3R1c*CNBM1*Lambda*ml*mM^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s - 
       48*C1L1*C1LSD*CNBM1*Lambda^2*mB1*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s - 
       48*C1L1*C1LSDc*CNBM1*Lambda^2*mB1*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       48*C1R1*C1RSD*CNBM1*Lambda^2*mB1*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       48*C1R1*C1RSDc*CNBM1*Lambda^2*mB1*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       48*C1LSD*C1R1*CNBM1*Lambda^2*ml*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       48*C1LSDc*C1R1*CNBM1*Lambda^2*ml*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s - 
       12*C1LSDc*C3L1*CNBM1*Lambda*mB1*ml*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        s - 12*C1LSD*C3L1c*CNBM1*Lambda*mB1*ml*mN*mX^2*(mB^2 - s)^2*
        (mB1^2 - s)*s - 12*C1L1*C3LSD*CNBM1*Lambda*mB1*ml*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s - 12*C1L1*C3LSDc*CNBM1*Lambda*mB1*ml*mN*
        mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 12*C1RSDc*C3R1*CNBM1*Lambda*mB1*ml*
        mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 12*C1RSD*C3R1c*CNBM1*Lambda*mB1*
        ml*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 12*C1R1*C3RSD*CNBM1*Lambda*
        mB1*ml*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 12*C1R1*C3RSDc*CNBM1*
        Lambda*mB1*ml*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       12*C1R1*C3LSD*CNBM1*Lambda*ml^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       12*C1R1*C3LSDc*CNBM1*Lambda*ml^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s - 
       7*C3L1c*C3LSD*CNBM1*mB1*ml^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s - 
       7*C3L1*C3LSDc*CNBM1*mB1*ml^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       7*C3R1c*C3RSD*CNBM1*mB1*ml^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       7*C3R1*C3RSDc*CNBM1*mB1*ml^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       3*C3L1c*C3RSD*CNBM1*ml*mM^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       3*C3L1*C3RSDc*CNBM1*ml*mM^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       4*C1R1*C3LSD*CNBM1*Lambda*mB1*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       4*C1R1*C3LSDc*CNBM1*Lambda*mB1*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s - 
       4*C1L1*C3RSD*CNBM1*Lambda*mB1*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s - 
       4*C1L1*C3RSDc*CNBM1*Lambda*mB1*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       12*C1RSDc*C3R1*CNBM1*Lambda*ml*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       12*C1RSD*C3R1c*CNBM1*Lambda*ml*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       20*C1R1*C3RSD*CNBM1*Lambda*ml*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       20*C1R1*C3RSDc*CNBM1*Lambda*ml*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       5*C3LSDc*C3R1*CNBM1*mB1*ml*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       5*C3LSD*C3R1c*CNBM1*mB1*ml*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s - 
       5*C3L1c*C3RSD*CNBM1*mB1*ml*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s - 
       5*C3L1*C3RSDc*CNBM1*mB1*ml*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       4*C3R1c*C3RSD*CNBM1*ml^2*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       4*C3R1*C3RSDc*CNBM1*ml^2*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       12*C1RSDc*C3L1*CNBM1*Lambda*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       12*C1RSD*C3L1c*CNBM1*Lambda*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       16*C1R1*C3LSD*CNBM1*Lambda*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       16*C1R1*C3LSDc*CNBM1*Lambda*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s - 
       4*C3L1c*C3LSD*CNBM1*mB1*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s - 
       4*C3L1*C3LSDc*CNBM1*mB1*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       4*C3R1c*C3RSD*CNBM1*mB1*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       4*C3R1*C3RSDc*CNBM1*mB1*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       5*C3LSDc*C3R1*CNBM1*ml*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       5*C3LSD*C3R1c*CNBM1*ml*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       3*C3R1c*C3RSD*CNBM1*mN^4*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       3*C3R1*C3RSDc*CNBM1*mN^4*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s + 
       12*C1RSDc*C3L1*CNBM1*Lambda*mN*mX^4*(mB^2 - s)^2*(mB1^2 - s)*s + 
       12*C1RSD*C3L1c*CNBM1*Lambda*mN*mX^4*(mB^2 - s)^2*(mB1^2 - s)*s + 
       C3L1c*C3LSD*CNBM1*mN^2*mX^4*(mB^2 - s)^2*(mB1^2 - s)*s + 
       C3L1*C3LSDc*CNBM1*mN^2*mX^4*(mB^2 - s)^2*(mB1^2 - s)*s - 
       64*C1L*C1Lc*CNBM^2*Lambda^2*mB^2*ml^2*mX^2*(mB1^2 - s)^2*s - 
       64*C1R*C1Rc*CNBM^2*Lambda^2*mB^2*ml^2*mX^2*(mB1^2 - s)^2*s - 
       32*C1Lc*C3L*CNBM^2*Lambda*mB^2*ml^3*mX^2*(mB1^2 - s)^2*s - 
       32*C1L*C3Lc*CNBM^2*Lambda*mB^2*ml^3*mX^2*(mB1^2 - s)^2*s - 
       32*C1Rc*C3R*CNBM^2*Lambda*mB^2*ml^3*mX^2*(mB1^2 - s)^2*s - 
       32*C1R*C3Rc*CNBM^2*Lambda*mB^2*ml^3*mX^2*(mB1^2 - s)^2*s - 
       8*C3L*C3Lc*CNBM^2*mB^2*ml^4*mX^2*(mB1^2 - s)^2*s - 
       8*C3R*C3Rc*CNBM^2*mB^2*ml^4*mX^2*(mB1^2 - s)^2*s - 
       48*C1L*C1Lc*CNBM^2*Lambda^2*mB^2*mM^2*mX^2*(mB1^2 - s)^2*s - 
       48*C1R*C1Rc*CNBM^2*Lambda^2*mB^2*mM^2*mX^2*(mB1^2 - s)^2*s + 
       96*C1Lc*C1R*CNBM^2*Lambda^2*mB*ml*mM^2*mX^2*(mB1^2 - s)^2*s + 
       96*C1L*C1Rc*CNBM^2*Lambda^2*mB*ml*mM^2*mX^2*(mB1^2 - s)^2*s - 
       12*C1Lc*C3L*CNBM^2*Lambda*mB^2*ml*mM^2*mX^2*(mB1^2 - s)^2*s - 
       12*C1L*C3Lc*CNBM^2*Lambda*mB^2*ml*mM^2*mX^2*(mB1^2 - s)^2*s - 
       12*C1Rc*C3R*CNBM^2*Lambda*mB^2*ml*mM^2*mX^2*(mB1^2 - s)^2*s - 
       12*C1R*C3Rc*CNBM^2*Lambda*mB^2*ml*mM^2*mX^2*(mB1^2 - s)^2*s + 
       28*C1Rc*C3L*CNBM^2*Lambda*mB*ml^2*mM^2*mX^2*(mB1^2 - s)^2*s + 
       28*C1R*C3Lc*CNBM^2*Lambda*mB*ml^2*mM^2*mX^2*(mB1^2 - s)^2*s + 
       28*C1Lc*C3R*CNBM^2*Lambda*mB*ml^2*mM^2*mX^2*(mB1^2 - s)^2*s + 
       28*C1L*C3Rc*CNBM^2*Lambda*mB*ml^2*mM^2*mX^2*(mB1^2 - s)^2*s + 
       8*C3L*C3Lc*CNBM^2*mB^2*ml^2*mM^2*mX^2*(mB1^2 - s)^2*s + 
       8*C3R*C3Rc*CNBM^2*mB^2*ml^2*mM^2*mX^2*(mB1^2 - s)^2*s + 
       16*C3Lc*C3R*CNBM^2*mB*ml^3*mM^2*mX^2*(mB1^2 - s)^2*s + 
       16*C3L*C3Rc*CNBM^2*mB*ml^3*mM^2*mX^2*(mB1^2 - s)^2*s - 
       96*C1L*C1Lc*CNBM^2*Lambda^2*mB*mM^2*mN*mX^2*(mB1^2 - s)^2*s - 
       96*C1R*C1Rc*CNBM^2*Lambda^2*mB*mM^2*mN*mX^2*(mB1^2 - s)^2*s + 
       12*C1Rc*C3L*CNBM^2*Lambda*mB^2*mM^2*mN*mX^2*(mB1^2 - s)^2*s + 
       12*C1R*C3Lc*CNBM^2*Lambda*mB^2*mM^2*mN*mX^2*(mB1^2 - s)^2*s + 
       12*C1Lc*C3R*CNBM^2*Lambda*mB^2*mM^2*mN*mX^2*(mB1^2 - s)^2*s + 
       12*C1L*C3Rc*CNBM^2*Lambda*mB^2*mM^2*mN*mX^2*(mB1^2 - s)^2*s + 
       96*C1Lc*C1R*CNBM^2*Lambda^2*ml*mM^2*mN*mX^2*(mB1^2 - s)^2*s + 
       96*C1L*C1Rc*CNBM^2*Lambda^2*ml*mM^2*mN*mX^2*(mB1^2 - s)^2*s - 
       48*C1Lc*C3L*CNBM^2*Lambda*mB*ml*mM^2*mN*mX^2*(mB1^2 - s)^2*s - 
       48*C1L*C3Lc*CNBM^2*Lambda*mB*ml*mM^2*mN*mX^2*(mB1^2 - s)^2*s - 
       48*C1Rc*C3R*CNBM^2*Lambda*mB*ml*mM^2*mN*mX^2*(mB1^2 - s)^2*s - 
       48*C1R*C3Rc*CNBM^2*Lambda*mB*ml*mM^2*mN*mX^2*(mB1^2 - s)^2*s + 
       6*C3Lc*C3R*CNBM^2*mB^2*ml*mM^2*mN*mX^2*(mB1^2 - s)^2*s + 
       6*C3L*C3Rc*CNBM^2*mB^2*ml*mM^2*mN*mX^2*(mB1^2 - s)^2*s + 
       28*C1Rc*C3L*CNBM^2*Lambda*ml^2*mM^2*mN*mX^2*(mB1^2 - s)^2*s + 
       28*C1R*C3Lc*CNBM^2*Lambda*ml^2*mM^2*mN*mX^2*(mB1^2 - s)^2*s + 
       28*C1Lc*C3R*CNBM^2*Lambda*ml^2*mM^2*mN*mX^2*(mB1^2 - s)^2*s + 
       28*C1L*C3Rc*CNBM^2*Lambda*ml^2*mM^2*mN*mX^2*(mB1^2 - s)^2*s + 
       2*C3L*C3Lc*CNBM^2*mB*ml^2*mM^2*mN*mX^2*(mB1^2 - s)^2*s + 
       2*C3R*C3Rc*CNBM^2*mB*ml^2*mM^2*mN*mX^2*(mB1^2 - s)^2*s + 
       16*C3Lc*C3R*CNBM^2*ml^3*mM^2*mN*mX^2*(mB1^2 - s)^2*s + 
       16*C3L*C3Rc*CNBM^2*ml^3*mM^2*mN*mX^2*(mB1^2 - s)^2*s - 
       96*C1L*C1Lc*CNBM^2*Lambda^2*mB^2*mN^2*mX^2*(mB1^2 - s)^2*s - 
       96*C1R*C1Rc*CNBM^2*Lambda^2*mB^2*mN^2*mX^2*(mB1^2 - s)^2*s + 
       192*C1Lc*C1R*CNBM^2*Lambda^2*mB*ml*mN^2*mX^2*(mB1^2 - s)^2*s + 
       192*C1L*C1Rc*CNBM^2*Lambda^2*mB*ml*mN^2*mX^2*(mB1^2 - s)^2*s - 
       24*C1Lc*C3L*CNBM^2*Lambda*mB^2*ml*mN^2*mX^2*(mB1^2 - s)^2*s - 
       24*C1L*C3Lc*CNBM^2*Lambda*mB^2*ml*mN^2*mX^2*(mB1^2 - s)^2*s - 
       24*C1Rc*C3R*CNBM^2*Lambda*mB^2*ml*mN^2*mX^2*(mB1^2 - s)^2*s - 
       24*C1R*C3Rc*CNBM^2*Lambda*mB^2*ml*mN^2*mX^2*(mB1^2 - s)^2*s - 
       32*C1L*C1Lc*CNBM^2*Lambda^2*ml^2*mN^2*mX^2*(mB1^2 - s)^2*s - 
       32*C1R*C1Rc*CNBM^2*Lambda^2*ml^2*mN^2*mX^2*(mB1^2 - s)^2*s + 
       56*C1Rc*C3L*CNBM^2*Lambda*mB*ml^2*mN^2*mX^2*(mB1^2 - s)^2*s + 
       56*C1R*C3Lc*CNBM^2*Lambda*mB*ml^2*mN^2*mX^2*(mB1^2 - s)^2*s + 
       56*C1Lc*C3R*CNBM^2*Lambda*mB*ml^2*mN^2*mX^2*(mB1^2 - s)^2*s + 
       56*C1L*C3Rc*CNBM^2*Lambda*mB*ml^2*mN^2*mX^2*(mB1^2 - s)^2*s + 
       6*C3L*C3Lc*CNBM^2*mB^2*ml^2*mN^2*mX^2*(mB1^2 - s)^2*s + 
       6*C3R*C3Rc*CNBM^2*mB^2*ml^2*mN^2*mX^2*(mB1^2 - s)^2*s + 
       32*C1Lc*C3L*CNBM^2*Lambda*ml^3*mN^2*mX^2*(mB1^2 - s)^2*s + 
       32*C1L*C3Lc*CNBM^2*Lambda*ml^3*mN^2*mX^2*(mB1^2 - s)^2*s + 
       32*C1Rc*C3R*CNBM^2*Lambda*ml^3*mN^2*mX^2*(mB1^2 - s)^2*s + 
       32*C1R*C3Rc*CNBM^2*Lambda*ml^3*mN^2*mX^2*(mB1^2 - s)^2*s + 
       32*C3Lc*C3R*CNBM^2*mB*ml^3*mN^2*mX^2*(mB1^2 - s)^2*s + 
       32*C3L*C3Rc*CNBM^2*mB*ml^3*mN^2*mX^2*(mB1^2 - s)^2*s + 
       24*C3L*C3Lc*CNBM^2*ml^4*mN^2*mX^2*(mB1^2 - s)^2*s + 
       24*C3R*C3Rc*CNBM^2*ml^4*mN^2*mX^2*(mB1^2 - s)^2*s - 
       48*C1L*C1Lc*CNBM^2*Lambda^2*mM^2*mN^2*mX^2*(mB1^2 - s)^2*s - 
       48*C1R*C1Rc*CNBM^2*Lambda^2*mM^2*mN^2*mX^2*(mB1^2 - s)^2*s + 
       12*C1Rc*C3L*CNBM^2*Lambda*mB*mM^2*mN^2*mX^2*(mB1^2 - s)^2*s + 
       12*C1R*C3Lc*CNBM^2*Lambda*mB*mM^2*mN^2*mX^2*(mB1^2 - s)^2*s + 
       12*C1Lc*C3R*CNBM^2*Lambda*mB*mM^2*mN^2*mX^2*(mB1^2 - s)^2*s + 
       12*C1L*C3Rc*CNBM^2*Lambda*mB*mM^2*mN^2*mX^2*(mB1^2 - s)^2*s - 
       3*C3L*C3Lc*CNBM^2*mB^2*mM^2*mN^2*mX^2*(mB1^2 - s)^2*s - 
       3*C3R*C3Rc*CNBM^2*mB^2*mM^2*mN^2*mX^2*(mB1^2 - s)^2*s - 
       12*C1Lc*C3L*CNBM^2*Lambda*ml*mM^2*mN^2*mX^2*(mB1^2 - s)^2*s - 
       12*C1L*C3Lc*CNBM^2*Lambda*ml*mM^2*mN^2*mX^2*(mB1^2 - s)^2*s - 
       12*C1Rc*C3R*CNBM^2*Lambda*ml*mM^2*mN^2*mX^2*(mB1^2 - s)^2*s - 
       12*C1R*C3Rc*CNBM^2*Lambda*ml*mM^2*mN^2*mX^2*(mB1^2 - s)^2*s + 
       6*C3Lc*C3R*CNBM^2*mB*ml*mM^2*mN^2*mX^2*(mB1^2 - s)^2*s + 
       6*C3L*C3Rc*CNBM^2*mB*ml*mM^2*mN^2*mX^2*(mB1^2 - s)^2*s + 
       8*C3L*C3Lc*CNBM^2*ml^2*mM^2*mN^2*mX^2*(mB1^2 - s)^2*s + 
       8*C3R*C3Rc*CNBM^2*ml^2*mM^2*mN^2*mX^2*(mB1^2 - s)^2*s - 
       12*C1Rc*C3L*CNBM^2*Lambda*mB*mN^4*mX^2*(mB1^2 - s)^2*s - 
       12*C1R*C3Lc*CNBM^2*Lambda*mB*mN^4*mX^2*(mB1^2 - s)^2*s - 
       12*C1Lc*C3R*CNBM^2*Lambda*mB*mN^4*mX^2*(mB1^2 - s)^2*s - 
       12*C1L*C3Rc*CNBM^2*Lambda*mB*mN^4*mX^2*(mB1^2 - s)^2*s + 
       12*C1Lc*C3L*CNBM^2*Lambda*ml*mN^4*mX^2*(mB1^2 - s)^2*s + 
       12*C1L*C3Lc*CNBM^2*Lambda*ml*mN^4*mX^2*(mB1^2 - s)^2*s + 
       12*C1Rc*C3R*CNBM^2*Lambda*ml*mN^4*mX^2*(mB1^2 - s)^2*s + 
       12*C1R*C3Rc*CNBM^2*Lambda*ml*mN^4*mX^2*(mB1^2 - s)^2*s - 
       6*C3Lc*C3R*CNBM^2*mB*ml*mN^4*mX^2*(mB1^2 - s)^2*s - 
       6*C3L*C3Rc*CNBM^2*mB*ml*mN^4*mX^2*(mB1^2 - s)^2*s - 
       48*C1L*C1Lc*CNBM^2*Lambda^2*mB^2*mX^4*(mB1^2 - s)^2*s - 
       48*C1R*C1Rc*CNBM^2*Lambda^2*mB^2*mX^4*(mB1^2 - s)^2*s + 
       16*C3L*C3Lc*CNBM^2*mB^2*ml^2*mX^4*(mB1^2 - s)^2*s + 
       16*C3R*C3Rc*CNBM^2*mB^2*ml^2*mX^4*(mB1^2 - s)^2*s - 
       12*C1Rc*C3L*CNBM^2*Lambda*mB*mM^2*mX^4*(mB1^2 - s)^2*s - 
       12*C1R*C3Lc*CNBM^2*Lambda*mB*mM^2*mX^4*(mB1^2 - s)^2*s - 
       12*C1Lc*C3R*CNBM^2*Lambda*mB*mM^2*mX^4*(mB1^2 - s)^2*s - 
       12*C1L*C3Rc*CNBM^2*Lambda*mB*mM^2*mX^4*(mB1^2 - s)^2*s - 
       12*C1Rc*C3L*CNBM^2*Lambda*mM^2*mN*mX^4*(mB1^2 - s)^2*s - 
       12*C1R*C3Lc*CNBM^2*Lambda*mM^2*mN*mX^4*(mB1^2 - s)^2*s - 
       12*C1Lc*C3R*CNBM^2*Lambda*mM^2*mN*mX^4*(mB1^2 - s)^2*s - 
       12*C1L*C3Rc*CNBM^2*Lambda*mM^2*mN*mX^4*(mB1^2 - s)^2*s + 
       6*C3L*C3Lc*CNBM^2*mB*mM^2*mN*mX^4*(mB1^2 - s)^2*s + 
       6*C3R*C3Rc*CNBM^2*mB*mM^2*mN*mX^4*(mB1^2 - s)^2*s + 
       48*C1L*C1Lc*CNBM^2*Lambda^2*mN^2*mX^4*(mB1^2 - s)^2*s + 
       48*C1R*C1Rc*CNBM^2*Lambda^2*mN^2*mX^4*(mB1^2 - s)^2*s - 
       24*C1Rc*C3L*CNBM^2*Lambda*mB*mN^2*mX^4*(mB1^2 - s)^2*s - 
       24*C1R*C3Lc*CNBM^2*Lambda*mB*mN^2*mX^4*(mB1^2 - s)^2*s - 
       24*C1Lc*C3R*CNBM^2*Lambda*mB*mN^2*mX^4*(mB1^2 - s)^2*s - 
       24*C1L*C3Rc*CNBM^2*Lambda*mB*mN^2*mX^4*(mB1^2 - s)^2*s + 
       3*C3L*C3Lc*CNBM^2*mB^2*mN^2*mX^4*(mB1^2 - s)^2*s + 
       3*C3R*C3Rc*CNBM^2*mB^2*mN^2*mX^4*(mB1^2 - s)^2*s - 
       16*C3L*C3Lc*CNBM^2*ml^2*mN^2*mX^4*(mB1^2 - s)^2*s - 
       16*C3R*C3Rc*CNBM^2*ml^2*mN^2*mX^4*(mB1^2 - s)^2*s - 
       48*C1LSDc*C1R*CNBM*Lambda^2*mB*ml*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       48*C1LSD*C1Rc*CNBM*Lambda^2*mB*ml*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       48*C1Lc*C1RSD*CNBM*Lambda^2*mB*ml*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       48*C1L*C1RSDc*CNBM*Lambda^2*mB*ml*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       48*C1Lc*C1LSD*CNBM*Lambda^2*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       48*C1L*C1LSDc*CNBM*Lambda^2*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       48*C1Rc*C1RSD*CNBM*Lambda^2*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       48*C1R*C1RSDc*CNBM*Lambda^2*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       28*C1RSDc*C3L*CNBM*Lambda*mB*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       28*C1RSD*C3Lc*CNBM*Lambda*mB*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       28*C1LSDc*C3R*CNBM*Lambda*mB*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       28*C1LSD*C3Rc*CNBM*Lambda*mB*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       12*C1LSDc*C3L*CNBM*Lambda*ml*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       12*C1LSD*C3Lc*CNBM*Lambda*ml*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       12*C1RSDc*C3R*CNBM*Lambda*ml*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       12*C1RSD*C3Rc*CNBM*Lambda*ml*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       48*C1Lc*C1LSD*CNBM*Lambda^2*mB*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       48*C1L*C1LSDc*CNBM*Lambda^2*mB*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       48*C1Rc*C1RSD*CNBM*Lambda^2*mB*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       48*C1R*C1RSDc*CNBM*Lambda^2*mB*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       48*C1LSDc*C1R*CNBM*Lambda^2*ml*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       48*C1LSD*C1Rc*CNBM*Lambda^2*ml*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       48*C1Lc*C1RSD*CNBM*Lambda^2*ml*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       48*C1L*C1RSDc*CNBM*Lambda^2*ml*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       12*C1LSDc*C3L*CNBM*Lambda*mB*ml*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       12*C1LSD*C3Lc*CNBM*Lambda*mB*ml*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       12*C1Lc*C3LSD*CNBM*Lambda*mB*ml*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       12*C1L*C3LSDc*CNBM*Lambda*mB*ml*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       12*C1RSDc*C3R*CNBM*Lambda*mB*ml*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       12*C1RSD*C3Rc*CNBM*Lambda*mB*ml*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       12*C1Rc*C3RSD*CNBM*Lambda*mB*ml*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       12*C1R*C3RSDc*CNBM*Lambda*mB*ml*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       12*C1Rc*C3LSD*CNBM*Lambda*ml^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       12*C1R*C3LSDc*CNBM*Lambda*ml^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       12*C1Lc*C3RSD*CNBM*Lambda*ml^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       12*C1L*C3RSDc*CNBM*Lambda*ml^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       7*C3Lc*C3LSD*CNBM*mB*ml^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       7*C3L*C3LSDc*CNBM*mB*ml^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       7*C3Rc*C3RSD*CNBM*mB*ml^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       7*C3R*C3RSDc*CNBM*mB*ml^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       3*C3LSDc*C3R*CNBM*ml*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       3*C3LSD*C3Rc*CNBM*ml*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       3*C3Lc*C3RSD*CNBM*ml*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       3*C3L*C3RSDc*CNBM*ml*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       4*C1Rc*C3LSD*CNBM*Lambda*mB*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       4*C1R*C3LSDc*CNBM*Lambda*mB*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       4*C1Lc*C3RSD*CNBM*Lambda*mB*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       4*C1L*C3RSDc*CNBM*Lambda*mB*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       12*C1LSDc*C3L*CNBM*Lambda*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       12*C1LSD*C3Lc*CNBM*Lambda*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       20*C1Lc*C3LSD*CNBM*Lambda*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       20*C1L*C3LSDc*CNBM*Lambda*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       12*C1RSDc*C3R*CNBM*Lambda*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       12*C1RSD*C3Rc*CNBM*Lambda*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       20*C1Rc*C3RSD*CNBM*Lambda*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       20*C1R*C3RSDc*CNBM*Lambda*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       5*C3LSDc*C3R*CNBM*mB*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       5*C3LSD*C3Rc*CNBM*mB*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       5*C3Lc*C3RSD*CNBM*mB*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       5*C3L*C3RSDc*CNBM*mB*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       4*C3Lc*C3LSD*CNBM*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       4*C3L*C3LSDc*CNBM*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       4*C3Rc*C3RSD*CNBM*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       4*C3R*C3RSDc*CNBM*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       12*C1RSDc*C3L*CNBM*Lambda*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       12*C1RSD*C3Lc*CNBM*Lambda*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       16*C1Rc*C3LSD*CNBM*Lambda*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       16*C1R*C3LSDc*CNBM*Lambda*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       12*C1LSDc*C3R*CNBM*Lambda*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       12*C1LSD*C3Rc*CNBM*Lambda*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       16*C1Lc*C3RSD*CNBM*Lambda*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       16*C1L*C3RSDc*CNBM*Lambda*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       4*C3Lc*C3LSD*CNBM*mB*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       4*C3L*C3LSDc*CNBM*mB*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       4*C3Rc*C3RSD*CNBM*mB*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       4*C3R*C3RSDc*CNBM*mB*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       5*C3LSDc*C3R*CNBM*ml*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       5*C3LSD*C3Rc*CNBM*ml*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       5*C3Lc*C3RSD*CNBM*ml*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       5*C3L*C3RSDc*CNBM*ml*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       3*C3Lc*C3LSD*CNBM*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s - 
       3*C3L*C3LSDc*CNBM*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       3*C3Rc*C3RSD*CNBM*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       3*C3R*C3RSDc*CNBM*mN^4*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s + 
       12*C1RSDc*C3L*CNBM*Lambda*mN*mX^4*(mB^2 - s)*(mB1^2 - s)^2*s + 
       12*C1RSD*C3Lc*CNBM*Lambda*mN*mX^4*(mB^2 - s)*(mB1^2 - s)^2*s - 
       12*C1LSDc*C3R*CNBM*Lambda*mN*mX^4*(mB^2 - s)*(mB1^2 - s)^2*s - 
       12*C1LSD*C3Rc*CNBM*Lambda*mN*mX^4*(mB^2 - s)*(mB1^2 - s)^2*s + 
       C3Lc*C3LSD*CNBM*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)^2*s + 
       C3L*C3LSDc*CNBM*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)^2*s - 
       C3Rc*C3RSD*CNBM*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)^2*s - 
       C3R*C3RSDc*CNBM*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)^2*s + 
       16*C1L1^2*CNBM1^2*Lambda^2*mB1^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s + 
       16*C1R1^2*CNBM1^2*Lambda^2*mB1^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s + 
       8*C1L1*C3L1*CNBM1^2*Lambda*mB1^2*ml*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*
        s + 8*C1L1*C3L1c*CNBM1^2*Lambda*mB1^2*ml*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s + 8*C1R1*C3R1*CNBM1^2*Lambda*mB1^2*ml*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s + 8*C1R1*C3R1c*CNBM1^2*Lambda*
        mB1^2*ml*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s + 
       2*C3L1*C3L1c*CNBM1^2*mB1^2*ml^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s + 
       2*C3R1*C3R1c*CNBM1^2*mB1^2*ml^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       4*C1R1*C3L1*CNBM1^2*Lambda*mB1*mM^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*
        s - 4*C1R1*C3L1c*CNBM1^2*Lambda*mB1*mM^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s - 4*C1L1*C3R1*CNBM1^2*Lambda*mB1*mM^2*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 4*C1L1*C3R1c*CNBM1^2*Lambda*mB1*
        mM^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 2*C3L1*C3L1c*CNBM1^2*mB1^2*
        mM^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 2*C3R1*C3R1c*CNBM1^2*mB1^2*
        mM^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 4*C3L1c*C3R1*CNBM1^2*mB1*ml*
        mM^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 4*C3L1*C3R1c*CNBM1^2*mB1*ml*
        mM^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 4*C1R1*C3L1*CNBM1^2*Lambda*
        mM^2*mN*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 4*C1R1*C3L1c*CNBM1^2*
        Lambda*mM^2*mN*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       4*C1L1*C3R1*CNBM1^2*Lambda*mM^2*mN*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*
        s - 4*C1L1*C3R1c*CNBM1^2*Lambda*mM^2*mN*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s - 2*C3L1*C3L1c*CNBM1^2*mB1*mM^2*mN*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s - 2*C3R1*C3R1c*CNBM1^2*mB1*mM^2*mN*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s - 4*C3L1c*C3R1*CNBM1^2*ml*mM^2*mN*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s - 4*C3L1*C3R1c*CNBM1^2*ml*mM^2*mN*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s - 16*C1L1^2*CNBM1^2*Lambda^2*mN^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s - 16*C1R1^2*CNBM1^2*Lambda^2*mN^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s - 8*C1R1*C3L1*CNBM1^2*Lambda*mB1*mN^2*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 8*C1R1*C3L1c*CNBM1^2*Lambda*mB1*
        mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 8*C1L1*C3R1*CNBM1^2*Lambda*
        mB1*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       8*C1L1*C3R1c*CNBM1^2*Lambda*mB1*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*
        s - 3*C3L1*C3L1c*CNBM1^2*mB1^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*
        s - 3*C3R1*C3R1c*CNBM1^2*mB1^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*
        s - 8*C1L1*C3L1*CNBM1^2*Lambda*ml*mN^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s - 8*C1L1*C3L1c*CNBM1^2*Lambda*ml*mN^2*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 8*C1R1*C3R1*CNBM1^2*Lambda*ml*
        mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 8*C1R1*C3R1c*CNBM1^2*Lambda*
        ml*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 8*C3L1c*C3R1*CNBM1^2*mB1*
        ml*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 8*C3L1*C3R1c*CNBM1^2*mB1*
        ml*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 6*C3L1*C3L1c*CNBM1^2*
        ml^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       6*C3R1*C3R1c*CNBM1^2*ml^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       2*C3L1*C3L1c*CNBM1^2*mM^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       2*C3R1*C3R1c*CNBM1^2*mM^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       4*C3L1*C3L1c*CNBM1^2*mB1^2*mX^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       4*C3R1*C3R1c*CNBM1^2*mB1^2*mX^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s + 
       4*C3L1*C3L1c*CNBM1^2*mN^2*mX^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s + 
       4*C3R1*C3R1c*CNBM1^2*mN^2*mX^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s + 
       16*C1L*C1L1*CNBM*CNBM1*Lambda^2*mB*mB1*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s + 16*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mB*mB1*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s + 
       16*C1R*C1R1*CNBM*CNBM1*Lambda^2*mB*mB1*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s + 16*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mB*mB1*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s + 
       8*C1L1*C3L*CNBM*CNBM1*Lambda*mB*mB1*ml*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s + 8*C1Lc*C3L1*CNBM*CNBM1*Lambda*mB*mB1*ml*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s + 
       8*C1L*C3L1c*CNBM*CNBM1*Lambda*mB*mB1*ml*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s + 8*C1L1*C3Lc*CNBM*CNBM1*Lambda*mB*mB1*ml*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s + 
       8*C1R1*C3R*CNBM*CNBM1*Lambda*mB*mB1*ml*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s + 8*C1Rc*C3R1*CNBM*CNBM1*Lambda*mB*mB1*ml*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s + 
       8*C1R*C3R1c*CNBM*CNBM1*Lambda*mB*mB1*ml*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s + 8*C1R1*C3Rc*CNBM*CNBM1*Lambda*mB*mB1*ml*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s + 
       4*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*ml^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s + 4*C1R*C3L1c*CNBM*CNBM1*Lambda*mB*ml^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s + 
       4*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*ml^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s + 4*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*ml^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s + 
       4*C1R1*C3L*CNBM*CNBM1*Lambda*mB1*ml^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 4*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*ml^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       4*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*ml^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s + 4*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB1*ml^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s + 
       4*C1L1*C3R*CNBM*CNBM1*Lambda*mB1*ml^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 4*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*ml^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       4*C1L*C3R1c*CNBM*CNBM1*Lambda*mB1*ml^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s + 4*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB1*ml^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s + 
       2*C3L*C3L1c*CNBM*CNBM1*mB*mB1*ml^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s + 2*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*ml^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s + 2*C3R*C3R1c*CNBM*CNBM1*mB*mB1*
        ml^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s + 
       2*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*ml^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 4*C1R1*C3L*CNBM*CNBM1*Lambda*mB*mM^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       4*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*mM^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 4*C1L1*C3R*CNBM*CNBM1*Lambda*mB*mM^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       4*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*mM^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 4*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*mM^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       4*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*mM^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 4*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*mM^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       4*C1L*C3R1c*CNBM*CNBM1*Lambda*mB1*mM^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 2*C3L*C3L1c*CNBM*CNBM1*mB*mB1*mM^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 2*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*
        mM^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       2*C3R*C3R1c*CNBM*CNBM1*mB*mB1*mM^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 2*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*mM^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 2*C3L1c*C3R*CNBM*CNBM1*mB1*ml*
        mM^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       2*C3Lc*C3R1*CNBM*CNBM1*mB1*ml*mM^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 2*C3L*C3R1c*CNBM*CNBM1*mB1*ml*mM^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 2*C3L1*C3Rc*CNBM*CNBM1*mB1*ml*
        mM^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       4*C1R1*C3L*CNBM*CNBM1*Lambda*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 4*C1Rc*C3L1*CNBM*CNBM1*Lambda*mM^2*mN*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       4*C1R*C3L1c*CNBM*CNBM1*Lambda*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 4*C1R1*C3Lc*CNBM*CNBM1*Lambda*mM^2*mN*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       4*C1L1*C3R*CNBM*CNBM1*Lambda*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 4*C1Lc*C3R1*CNBM*CNBM1*Lambda*mM^2*mN*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       4*C1L*C3R1c*CNBM*CNBM1*Lambda*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 4*C1L1*C3Rc*CNBM*CNBM1*Lambda*mM^2*mN*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       C3L*C3L1c*CNBM*CNBM1*mB*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - C3L1*C3Lc*CNBM*CNBM1*mB*mM^2*mN*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - C3R*C3R1c*CNBM*CNBM1*mB*mM^2*mN*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       C3R1*C3Rc*CNBM*CNBM1*mB*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - C3L*C3L1c*CNBM*CNBM1*mB1*mM^2*mN*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - C3L1*C3Lc*CNBM*CNBM1*mB1*mM^2*mN*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       C3R*C3R1c*CNBM*CNBM1*mB1*mM^2*mN*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - C3R1*C3Rc*CNBM*CNBM1*mB1*mM^2*mN*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 16*C1L*C1L1*CNBM*CNBM1*Lambda^2*
        mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       16*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 16*C1R*C1R1*CNBM*CNBM1*Lambda^2*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       16*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 8*C1R1*C3L*CNBM*CNBM1*Lambda*mB*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       8*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 8*C1L1*C3R*CNBM*CNBM1*Lambda*mB*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       8*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 8*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       8*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 8*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       8*C1L*C3R1c*CNBM*CNBM1*Lambda*mB1*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 3*C3L*C3L1c*CNBM*CNBM1*mB*mB1*mN^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 3*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*
        mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       3*C3R*C3R1c*CNBM*CNBM1*mB*mB1*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 3*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*mN^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 4*C3L1c*C3R*CNBM*CNBM1*mB1*ml*
        mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       4*C3Lc*C3R1*CNBM*CNBM1*mB1*ml*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 4*C3L*C3R1c*CNBM*CNBM1*mB1*ml*mN^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 4*C3L1*C3Rc*CNBM*CNBM1*mB1*ml*
        mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       2*C3L*C3L1c*CNBM*CNBM1*mM^2*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 2*C3L1*C3Lc*CNBM*CNBM1*mM^2*mN^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 2*C3R*C3R1c*CNBM*CNBM1*mM^2*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       2*C3R1*C3Rc*CNBM*CNBM1*mM^2*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 4*C3L*C3L1c*CNBM*CNBM1*mB*mB1*mX^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 4*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*
        mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       4*C3R*C3R1c*CNBM*CNBM1*mB*mB1*mX^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 4*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*mX^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s + 4*C3L*C3L1c*CNBM*CNBM1*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s + 
       4*C3L1*C3Lc*CNBM*CNBM1*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s + 4*C3R*C3R1c*CNBM*CNBM1*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s + 4*C3R1*C3Rc*CNBM*CNBM1*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       4*C1RSDc*C3L1*CNBM1*Lambda*mB1*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s - 4*C1RSD*C3L1c*CNBM1*Lambda*mB1*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s + 4*C1LSDc*C3R1*CNBM1*Lambda*mB1*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s + 
       4*C1LSD*C3R1c*CNBM1*Lambda*mB1*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s + C3L1c*C3LSD*CNBM1*mB1*mN*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s + C3L1*C3LSDc*CNBM1*mB1*mN*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s - 
       C3R1c*C3RSD*CNBM1*mB1*mN*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*
        s - C3R1*C3RSDc*CNBM1*mB1*mN*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s + 16*C1L*C1Lc*CNBM^2*Lambda^2*mB^2*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s + 16*C1R*C1Rc*CNBM^2*Lambda^2*
        mB^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s + 8*C1Lc*C3L*CNBM^2*Lambda*
        mB^2*ml*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s + 
       8*C1L*C3Lc*CNBM^2*Lambda*mB^2*ml*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s + 
       8*C1Rc*C3R*CNBM^2*Lambda*mB^2*ml*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s + 
       8*C1R*C3Rc*CNBM^2*Lambda*mB^2*ml*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s + 
       2*C3L*C3Lc*CNBM^2*mB^2*ml^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s + 
       2*C3R*C3Rc*CNBM^2*mB^2*ml^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       4*C1Rc*C3L*CNBM^2*Lambda*mB*mM^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       4*C1R*C3Lc*CNBM^2*Lambda*mB*mM^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       4*C1Lc*C3R*CNBM^2*Lambda*mB*mM^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       4*C1L*C3Rc*CNBM^2*Lambda*mB*mM^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       2*C3L*C3Lc*CNBM^2*mB^2*mM^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       2*C3R*C3Rc*CNBM^2*mB^2*mM^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       4*C3Lc*C3R*CNBM^2*mB*ml*mM^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       4*C3L*C3Rc*CNBM^2*mB*ml*mM^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       4*C1Rc*C3L*CNBM^2*Lambda*mM^2*mN*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       4*C1R*C3Lc*CNBM^2*Lambda*mM^2*mN*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       4*C1Lc*C3R*CNBM^2*Lambda*mM^2*mN*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       4*C1L*C3Rc*CNBM^2*Lambda*mM^2*mN*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       2*C3L*C3Lc*CNBM^2*mB*mM^2*mN*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       2*C3R*C3Rc*CNBM^2*mB*mM^2*mN*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       4*C3Lc*C3R*CNBM^2*ml*mM^2*mN*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       4*C3L*C3Rc*CNBM^2*ml*mM^2*mN*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       16*C1L*C1Lc*CNBM^2*Lambda^2*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       16*C1R*C1Rc*CNBM^2*Lambda^2*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       8*C1Rc*C3L*CNBM^2*Lambda*mB*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       8*C1R*C3Lc*CNBM^2*Lambda*mB*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       8*C1Lc*C3R*CNBM^2*Lambda*mB*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       8*C1L*C3Rc*CNBM^2*Lambda*mB*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       3*C3L*C3Lc*CNBM^2*mB^2*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       3*C3R*C3Rc*CNBM^2*mB^2*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       8*C1Lc*C3L*CNBM^2*Lambda*ml*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       8*C1L*C3Lc*CNBM^2*Lambda*ml*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       8*C1Rc*C3R*CNBM^2*Lambda*ml*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       8*C1R*C3Rc*CNBM^2*Lambda*ml*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       8*C3Lc*C3R*CNBM^2*mB*ml*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       8*C3L*C3Rc*CNBM^2*mB*ml*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       6*C3L*C3Lc*CNBM^2*ml^2*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       6*C3R*C3Rc*CNBM^2*ml^2*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       2*C3L*C3Lc*CNBM^2*mM^2*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       2*C3R*C3Rc*CNBM^2*mM^2*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       4*C3L*C3Lc*CNBM^2*mB^2*mX^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       4*C3R*C3Rc*CNBM^2*mB^2*mX^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s + 
       4*C3L*C3Lc*CNBM^2*mN^2*mX^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s + 
       4*C3R*C3Rc*CNBM^2*mN^2*mX^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       4*C1RSDc*C3L*CNBM*Lambda*mB*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s - 4*C1RSD*C3Lc*CNBM*Lambda*mB*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s + 4*C1LSDc*C3R*CNBM*Lambda*mB*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s + 
       4*C1LSD*C3Rc*CNBM*Lambda*mB*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s + C3Lc*C3LSD*CNBM*mB*mN*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s + C3L*C3LSDc*CNBM*mB*mN*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       C3Rc*C3RSD*CNBM*mB*mN*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s - 
       C3R*C3RSDc*CNBM*mB*mN*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s + 
       48*C1L1^2*CNBM1^2*Lambda^2*mB1^2*mX^2*(mB^2 - s)^2*s^2 + 
       48*C1R1^2*CNBM1^2*Lambda^2*mB1^2*mX^2*(mB^2 - s)^2*s^2 - 
       192*C1L1*C1R1*CNBM1^2*Lambda^2*mB1*ml*mX^2*(mB^2 - s)^2*s^2 + 
       12*C1L1*C3L1*CNBM1^2*Lambda*mB1^2*ml*mX^2*(mB^2 - s)^2*s^2 + 
       12*C1L1*C3L1c*CNBM1^2*Lambda*mB1^2*ml*mX^2*(mB^2 - s)^2*s^2 + 
       12*C1R1*C3R1*CNBM1^2*Lambda*mB1^2*ml*mX^2*(mB^2 - s)^2*s^2 + 
       12*C1R1*C3R1c*CNBM1^2*Lambda*mB1^2*ml*mX^2*(mB^2 - s)^2*s^2 + 
       48*C1L1^2*CNBM1^2*Lambda^2*ml^2*mX^2*(mB^2 - s)^2*s^2 + 
       48*C1R1^2*CNBM1^2*Lambda^2*ml^2*mX^2*(mB^2 - s)^2*s^2 - 
       28*C1R1*C3L1*CNBM1^2*Lambda*mB1*ml^2*mX^2*(mB^2 - s)^2*s^2 - 
       28*C1R1*C3L1c*CNBM1^2*Lambda*mB1*ml^2*mX^2*(mB^2 - s)^2*s^2 - 
       28*C1L1*C3R1*CNBM1^2*Lambda*mB1*ml^2*mX^2*(mB^2 - s)^2*s^2 - 
       28*C1L1*C3R1c*CNBM1^2*Lambda*mB1*ml^2*mX^2*(mB^2 - s)^2*s^2 - 
       5*C3L1*C3L1c*CNBM1^2*mB1^2*ml^2*mX^2*(mB^2 - s)^2*s^2 - 
       5*C3R1*C3R1c*CNBM1^2*mB1^2*ml^2*mX^2*(mB^2 - s)^2*s^2 - 
       16*C3L1c*C3R1*CNBM1^2*mB1*ml^3*mX^2*(mB^2 - s)^2*s^2 - 
       16*C3L1*C3R1c*CNBM1^2*mB1*ml^3*mX^2*(mB^2 - s)^2*s^2 - 
       8*C3L1*C3L1c*CNBM1^2*ml^4*mX^2*(mB^2 - s)^2*s^2 - 
       8*C3R1*C3R1c*CNBM1^2*ml^4*mX^2*(mB^2 - s)^2*s^2 + 
       12*C1R1*C3L1*CNBM1^2*Lambda*mB1*mM^2*mX^2*(mB^2 - s)^2*s^2 + 
       12*C1R1*C3L1c*CNBM1^2*Lambda*mB1*mM^2*mX^2*(mB^2 - s)^2*s^2 + 
       12*C1L1*C3R1*CNBM1^2*Lambda*mB1*mM^2*mX^2*(mB^2 - s)^2*s^2 + 
       12*C1L1*C3R1c*CNBM1^2*Lambda*mB1*mM^2*mX^2*(mB^2 - s)^2*s^2 - 
       12*C1L1*C3L1*CNBM1^2*Lambda*ml*mM^2*mX^2*(mB^2 - s)^2*s^2 - 
       12*C1L1*C3L1c*CNBM1^2*Lambda*ml*mM^2*mX^2*(mB^2 - s)^2*s^2 - 
       12*C1R1*C3R1*CNBM1^2*Lambda*ml*mM^2*mX^2*(mB^2 - s)^2*s^2 - 
       12*C1R1*C3R1c*CNBM1^2*Lambda*ml*mM^2*mX^2*(mB^2 - s)^2*s^2 + 
       6*C3L1c*C3R1*CNBM1^2*mB1*ml*mM^2*mX^2*(mB^2 - s)^2*s^2 + 
       6*C3L1*C3R1c*CNBM1^2*mB1*ml*mM^2*mX^2*(mB^2 - s)^2*s^2 - 
       7*C3L1*C3L1c*CNBM1^2*ml^2*mM^2*mX^2*(mB^2 - s)^2*s^2 - 
       7*C3R1*C3R1c*CNBM1^2*ml^2*mM^2*mX^2*(mB^2 - s)^2*s^2 + 
       12*C1R1*C3L1*CNBM1^2*Lambda*mM^2*mN*mX^2*(mB^2 - s)^2*s^2 + 
       12*C1R1*C3L1c*CNBM1^2*Lambda*mM^2*mN*mX^2*(mB^2 - s)^2*s^2 + 
       12*C1L1*C3R1*CNBM1^2*Lambda*mM^2*mN*mX^2*(mB^2 - s)^2*s^2 + 
       12*C1L1*C3R1c*CNBM1^2*Lambda*mM^2*mN*mX^2*(mB^2 - s)^2*s^2 - 
       6*C3L1*C3L1c*CNBM1^2*mB1*mM^2*mN*mX^2*(mB^2 - s)^2*s^2 - 
       6*C3R1*C3R1c*CNBM1^2*mB1*mM^2*mN*mX^2*(mB^2 - s)^2*s^2 + 
       6*C3L1c*C3R1*CNBM1^2*ml*mM^2*mN*mX^2*(mB^2 - s)^2*s^2 + 
       6*C3L1*C3R1c*CNBM1^2*ml*mM^2*mN*mX^2*(mB^2 - s)^2*s^2 + 
       24*C1R1*C3L1*CNBM1^2*Lambda*mB1*mN^2*mX^2*(mB^2 - s)^2*s^2 + 
       24*C1R1*C3L1c*CNBM1^2*Lambda*mB1*mN^2*mX^2*(mB^2 - s)^2*s^2 + 
       24*C1L1*C3R1*CNBM1^2*Lambda*mB1*mN^2*mX^2*(mB^2 - s)^2*s^2 + 
       24*C1L1*C3R1c*CNBM1^2*Lambda*mB1*mN^2*mX^2*(mB^2 - s)^2*s^2 - 
       24*C1L1*C3L1*CNBM1^2*Lambda*ml*mN^2*mX^2*(mB^2 - s)^2*s^2 - 
       24*C1L1*C3L1c*CNBM1^2*Lambda*ml*mN^2*mX^2*(mB^2 - s)^2*s^2 - 
       24*C1R1*C3R1*CNBM1^2*Lambda*ml*mN^2*mX^2*(mB^2 - s)^2*s^2 - 
       24*C1R1*C3R1c*CNBM1^2*Lambda*ml*mN^2*mX^2*(mB^2 - s)^2*s^2 + 
       12*C3L1c*C3R1*CNBM1^2*mB1*ml*mN^2*mX^2*(mB^2 - s)^2*s^2 + 
       12*C3L1*C3R1c*CNBM1^2*mB1*ml*mN^2*mX^2*(mB^2 - s)^2*s^2 - 
       4*C3L1*C3L1c*CNBM1^2*ml^2*mN^2*mX^2*(mB^2 - s)^2*s^2 - 
       4*C3R1*C3R1c*CNBM1^2*ml^2*mN^2*mX^2*(mB^2 - s)^2*s^2 + 
       3*C3L1*C3L1c*CNBM1^2*mN^4*mX^2*(mB^2 - s)^2*s^2 + 
       3*C3R1*C3R1c*CNBM1^2*mN^4*mX^2*(mB^2 - s)^2*s^2 + 
       12*C1R1*C3L1*CNBM1^2*Lambda*mB1*mX^4*(mB^2 - s)^2*s^2 + 
       12*C1R1*C3L1c*CNBM1^2*Lambda*mB1*mX^4*(mB^2 - s)^2*s^2 + 
       12*C1L1*C3R1*CNBM1^2*Lambda*mB1*mX^4*(mB^2 - s)^2*s^2 + 
       12*C1L1*C3R1c*CNBM1^2*Lambda*mB1*mX^4*(mB^2 - s)^2*s^2 + 
       3*C3L1*C3L1c*CNBM1^2*mM^2*mX^4*(mB^2 - s)^2*s^2 + 
       3*C3R1*C3R1c*CNBM1^2*mM^2*mX^4*(mB^2 - s)^2*s^2 + 
       3*C3L1*C3L1c*CNBM1^2*mN^2*mX^4*(mB^2 - s)^2*s^2 + 
       3*C3R1*C3R1c*CNBM1^2*mN^2*mX^4*(mB^2 - s)^2*s^2 + 
       48*C1L*C1L1*CNBM*CNBM1*Lambda^2*mB*mB1*mX^2*(mB^2 - s)*(mB1^2 - s)*
        s^2 + 48*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mB*mB1*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s^2 + 48*C1R*C1R1*CNBM*CNBM1*Lambda^2*mB*mB1*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 48*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mB*mB1*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1L1*C3L*CNBM*CNBM1*Lambda*mB*
        mB1*ml*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1Lc*C3L1*CNBM*CNBM1*
        Lambda*mB*mB1*ml*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 
       12*C1L*C3L1c*CNBM*CNBM1*Lambda*mB*mB1*ml*mX^2*(mB^2 - s)*(mB1^2 - s)*
        s^2 + 12*C1L1*C3Lc*CNBM*CNBM1*Lambda*mB*mB1*ml*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s^2 + 12*C1R1*C3R*CNBM*CNBM1*Lambda*mB*mB1*ml*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1Rc*C3R1*CNBM*CNBM1*Lambda*mB*mB1*ml*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1R*C3R1c*CNBM*CNBM1*Lambda*mB*
        mB1*ml*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1R1*C3Rc*CNBM*CNBM1*
        Lambda*mB*mB1*ml*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 
       48*C1L*C1L1*CNBM*CNBM1*Lambda^2*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 
       48*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        s^2 + 48*C1R*C1R1*CNBM*CNBM1*Lambda^2*ml^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s^2 + 48*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*ml^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s^2 - 5*C3L*C3L1c*CNBM*CNBM1*mB*mB1*ml^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s^2 - 5*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*ml^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s^2 - 5*C3R*C3R1c*CNBM*CNBM1*mB*mB1*ml^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s^2 - 5*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*ml^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*mM^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1R*C3L1c*CNBM*CNBM1*Lambda*mB*
        mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1Lc*C3R1*CNBM*CNBM1*Lambda*
        mB*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1L*C3R1c*CNBM*CNBM1*
        Lambda*mB*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 
       12*C1R1*C3L*CNBM*CNBM1*Lambda*mB1*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        s^2 + 12*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB1*mM^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s^2 + 12*C1L1*C3R*CNBM*CNBM1*Lambda*mB1*mM^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB1*mM^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 3*C3L1c*C3R*CNBM*CNBM1*mB*ml*mM^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 3*C3Lc*C3R1*CNBM*CNBM1*mB*ml*mM^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 3*C3L*C3R1c*CNBM*CNBM1*mB*ml*mM^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 3*C3L1*C3Rc*CNBM*CNBM1*mB*ml*mM^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 3*C3L1c*C3R*CNBM*CNBM1*mB1*ml*mM^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 3*C3Lc*C3R1*CNBM*CNBM1*mB1*ml*mM^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 3*C3L*C3R1c*CNBM*CNBM1*mB1*ml*mM^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 3*C3L1*C3Rc*CNBM*CNBM1*mB1*ml*mM^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1R1*C3L*CNBM*CNBM1*Lambda*mM^2*
        mN*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1Rc*C3L1*CNBM*CNBM1*Lambda*
        mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1R*C3L1c*CNBM*CNBM1*
        Lambda*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 
       12*C1R1*C3Lc*CNBM*CNBM1*Lambda*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)*
        s^2 + 12*C1L1*C3R*CNBM*CNBM1*Lambda*mM^2*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s^2 + 12*C1Lc*C3R1*CNBM*CNBM1*Lambda*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1L*C3R1c*CNBM*CNBM1*Lambda*mM^2*mN*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1L1*C3Rc*CNBM*CNBM1*Lambda*mM^2*
        mN*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 6*C3L1c*C3R*CNBM*CNBM1*ml*mM^2*
        mN*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 6*C3Lc*C3R1*CNBM*CNBM1*ml*mM^2*
        mN*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 6*C3L*C3R1c*CNBM*CNBM1*ml*mM^2*
        mN*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 6*C3L1*C3Rc*CNBM*CNBM1*ml*mM^2*
        mN*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 24*C1Rc*C3L1*CNBM*CNBM1*Lambda*
        mB*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 24*C1R*C3L1c*CNBM*CNBM1*
        Lambda*mB*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 
       24*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        s^2 + 24*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s^2 + 24*C1R1*C3L*CNBM*CNBM1*Lambda*mB1*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 24*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB1*mN^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 24*C1L1*C3R*CNBM*CNBM1*Lambda*mB1*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 24*C1L1*C3Rc*CNBM*CNBM1*Lambda*
        mB1*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 6*C3L1c*C3R*CNBM*CNBM1*mB*
        ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 6*C3Lc*C3R1*CNBM*CNBM1*mB*
        ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 6*C3L*C3R1c*CNBM*CNBM1*mB*
        ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 6*C3L1*C3Rc*CNBM*CNBM1*mB*
        ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 6*C3L1c*C3R*CNBM*CNBM1*mB1*
        ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 6*C3Lc*C3R1*CNBM*CNBM1*mB1*
        ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 6*C3L*C3R1c*CNBM*CNBM1*mB1*
        ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 6*C3L1*C3Rc*CNBM*CNBM1*mB1*
        ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 3*C3L*C3L1c*CNBM*CNBM1*mN^4*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s^2 + 3*C3L1*C3Lc*CNBM*CNBM1*mN^4*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 3*C3R*C3R1c*CNBM*CNBM1*mN^4*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 3*C3R1*C3Rc*CNBM*CNBM1*mN^4*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1R*C3L1c*CNBM*CNBM1*Lambda*mB*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1R1*C3L*CNBM*CNBM1*Lambda*mB1*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB1*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1L1*C3R*CNBM*CNBM1*Lambda*mB1*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB1*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 3*C3L*C3L1c*CNBM*CNBM1*mM^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 3*C3L1*C3Lc*CNBM*CNBM1*mM^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 3*C3R*C3R1c*CNBM*CNBM1*mM^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 3*C3R1*C3Rc*CNBM*CNBM1*mM^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 3*C3L*C3L1c*CNBM*CNBM1*mN^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 3*C3L1*C3Lc*CNBM*CNBM1*mN^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 3*C3R*C3R1c*CNBM*CNBM1*mN^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 3*C3R1*C3Rc*CNBM*CNBM1*mN^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s^2 + 12*C1LSDc*C3L1*CNBM1*Lambda*ml*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s^2 + 12*C1LSD*C3L1c*CNBM1*Lambda*ml*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s^2 + 12*C1LSDc*C3R1*CNBM1*Lambda*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s^2 + 12*C1LSD*C3R1c*CNBM1*Lambda*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s^2 + 3*C3LSDc*C3R1*CNBM1*ml*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s^2 + 3*C3LSD*C3R1c*CNBM1*ml*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s^2 + C3R1c*C3RSD*CNBM1*mN^2*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s^2 + C3R1*C3RSDc*CNBM1*mN^2*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s^2 + 48*C1L*C1Lc*CNBM^2*Lambda^2*mB^2*mX^2*
        (mB1^2 - s)^2*s^2 + 48*C1R*C1Rc*CNBM^2*Lambda^2*mB^2*mX^2*
        (mB1^2 - s)^2*s^2 - 96*C1Lc*C1R*CNBM^2*Lambda^2*mB*ml*mX^2*
        (mB1^2 - s)^2*s^2 - 96*C1L*C1Rc*CNBM^2*Lambda^2*mB*ml*mX^2*
        (mB1^2 - s)^2*s^2 + 12*C1Lc*C3L*CNBM^2*Lambda*mB^2*ml*mX^2*
        (mB1^2 - s)^2*s^2 + 12*C1L*C3Lc*CNBM^2*Lambda*mB^2*ml*mX^2*
        (mB1^2 - s)^2*s^2 + 12*C1Rc*C3R*CNBM^2*Lambda*mB^2*ml*mX^2*
        (mB1^2 - s)^2*s^2 + 12*C1R*C3Rc*CNBM^2*Lambda*mB^2*ml*mX^2*
        (mB1^2 - s)^2*s^2 + 48*C1L*C1Lc*CNBM^2*Lambda^2*ml^2*mX^2*
        (mB1^2 - s)^2*s^2 + 48*C1R*C1Rc*CNBM^2*Lambda^2*ml^2*mX^2*
        (mB1^2 - s)^2*s^2 - 28*C1Rc*C3L*CNBM^2*Lambda*mB*ml^2*mX^2*
        (mB1^2 - s)^2*s^2 - 28*C1R*C3Lc*CNBM^2*Lambda*mB*ml^2*mX^2*
        (mB1^2 - s)^2*s^2 - 28*C1Lc*C3R*CNBM^2*Lambda*mB*ml^2*mX^2*
        (mB1^2 - s)^2*s^2 - 28*C1L*C3Rc*CNBM^2*Lambda*mB*ml^2*mX^2*
        (mB1^2 - s)^2*s^2 - 5*C3L*C3Lc*CNBM^2*mB^2*ml^2*mX^2*(mB1^2 - s)^2*
        s^2 - 5*C3R*C3Rc*CNBM^2*mB^2*ml^2*mX^2*(mB1^2 - s)^2*s^2 - 
       16*C3Lc*C3R*CNBM^2*mB*ml^3*mX^2*(mB1^2 - s)^2*s^2 - 
       16*C3L*C3Rc*CNBM^2*mB*ml^3*mX^2*(mB1^2 - s)^2*s^2 - 
       8*C3L*C3Lc*CNBM^2*ml^4*mX^2*(mB1^2 - s)^2*s^2 - 
       8*C3R*C3Rc*CNBM^2*ml^4*mX^2*(mB1^2 - s)^2*s^2 + 
       12*C1Rc*C3L*CNBM^2*Lambda*mB*mM^2*mX^2*(mB1^2 - s)^2*s^2 + 
       12*C1R*C3Lc*CNBM^2*Lambda*mB*mM^2*mX^2*(mB1^2 - s)^2*s^2 + 
       12*C1Lc*C3R*CNBM^2*Lambda*mB*mM^2*mX^2*(mB1^2 - s)^2*s^2 + 
       12*C1L*C3Rc*CNBM^2*Lambda*mB*mM^2*mX^2*(mB1^2 - s)^2*s^2 - 
       12*C1Lc*C3L*CNBM^2*Lambda*ml*mM^2*mX^2*(mB1^2 - s)^2*s^2 - 
       12*C1L*C3Lc*CNBM^2*Lambda*ml*mM^2*mX^2*(mB1^2 - s)^2*s^2 - 
       12*C1Rc*C3R*CNBM^2*Lambda*ml*mM^2*mX^2*(mB1^2 - s)^2*s^2 - 
       12*C1R*C3Rc*CNBM^2*Lambda*ml*mM^2*mX^2*(mB1^2 - s)^2*s^2 + 
       6*C3Lc*C3R*CNBM^2*mB*ml*mM^2*mX^2*(mB1^2 - s)^2*s^2 + 
       6*C3L*C3Rc*CNBM^2*mB*ml*mM^2*mX^2*(mB1^2 - s)^2*s^2 - 
       7*C3L*C3Lc*CNBM^2*ml^2*mM^2*mX^2*(mB1^2 - s)^2*s^2 - 
       7*C3R*C3Rc*CNBM^2*ml^2*mM^2*mX^2*(mB1^2 - s)^2*s^2 + 
       12*C1Rc*C3L*CNBM^2*Lambda*mM^2*mN*mX^2*(mB1^2 - s)^2*s^2 + 
       12*C1R*C3Lc*CNBM^2*Lambda*mM^2*mN*mX^2*(mB1^2 - s)^2*s^2 + 
       12*C1Lc*C3R*CNBM^2*Lambda*mM^2*mN*mX^2*(mB1^2 - s)^2*s^2 + 
       12*C1L*C3Rc*CNBM^2*Lambda*mM^2*mN*mX^2*(mB1^2 - s)^2*s^2 - 
       6*C3L*C3Lc*CNBM^2*mB*mM^2*mN*mX^2*(mB1^2 - s)^2*s^2 - 
       6*C3R*C3Rc*CNBM^2*mB*mM^2*mN*mX^2*(mB1^2 - s)^2*s^2 + 
       6*C3Lc*C3R*CNBM^2*ml*mM^2*mN*mX^2*(mB1^2 - s)^2*s^2 + 
       6*C3L*C3Rc*CNBM^2*ml*mM^2*mN*mX^2*(mB1^2 - s)^2*s^2 + 
       24*C1Rc*C3L*CNBM^2*Lambda*mB*mN^2*mX^2*(mB1^2 - s)^2*s^2 + 
       24*C1R*C3Lc*CNBM^2*Lambda*mB*mN^2*mX^2*(mB1^2 - s)^2*s^2 + 
       24*C1Lc*C3R*CNBM^2*Lambda*mB*mN^2*mX^2*(mB1^2 - s)^2*s^2 + 
       24*C1L*C3Rc*CNBM^2*Lambda*mB*mN^2*mX^2*(mB1^2 - s)^2*s^2 - 
       24*C1Lc*C3L*CNBM^2*Lambda*ml*mN^2*mX^2*(mB1^2 - s)^2*s^2 - 
       24*C1L*C3Lc*CNBM^2*Lambda*ml*mN^2*mX^2*(mB1^2 - s)^2*s^2 - 
       24*C1Rc*C3R*CNBM^2*Lambda*ml*mN^2*mX^2*(mB1^2 - s)^2*s^2 - 
       24*C1R*C3Rc*CNBM^2*Lambda*ml*mN^2*mX^2*(mB1^2 - s)^2*s^2 + 
       12*C3Lc*C3R*CNBM^2*mB*ml*mN^2*mX^2*(mB1^2 - s)^2*s^2 + 
       12*C3L*C3Rc*CNBM^2*mB*ml*mN^2*mX^2*(mB1^2 - s)^2*s^2 - 
       4*C3L*C3Lc*CNBM^2*ml^2*mN^2*mX^2*(mB1^2 - s)^2*s^2 - 
       4*C3R*C3Rc*CNBM^2*ml^2*mN^2*mX^2*(mB1^2 - s)^2*s^2 + 
       3*C3L*C3Lc*CNBM^2*mN^4*mX^2*(mB1^2 - s)^2*s^2 + 
       3*C3R*C3Rc*CNBM^2*mN^4*mX^2*(mB1^2 - s)^2*s^2 + 
       12*C1Rc*C3L*CNBM^2*Lambda*mB*mX^4*(mB1^2 - s)^2*s^2 + 
       12*C1R*C3Lc*CNBM^2*Lambda*mB*mX^4*(mB1^2 - s)^2*s^2 + 
       12*C1Lc*C3R*CNBM^2*Lambda*mB*mX^4*(mB1^2 - s)^2*s^2 + 
       12*C1L*C3Rc*CNBM^2*Lambda*mB*mX^4*(mB1^2 - s)^2*s^2 + 
       3*C3L*C3Lc*CNBM^2*mM^2*mX^4*(mB1^2 - s)^2*s^2 + 
       3*C3R*C3Rc*CNBM^2*mM^2*mX^4*(mB1^2 - s)^2*s^2 + 
       3*C3L*C3Lc*CNBM^2*mN^2*mX^4*(mB1^2 - s)^2*s^2 + 
       3*C3R*C3Rc*CNBM^2*mN^2*mX^4*(mB1^2 - s)^2*s^2 + 
       12*C1LSDc*C3L*CNBM*Lambda*ml*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s^2 + 
       12*C1LSD*C3Lc*CNBM*Lambda*ml*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s^2 - 
       12*C1RSDc*C3R*CNBM*Lambda*ml*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s^2 - 
       12*C1RSD*C3Rc*CNBM*Lambda*ml*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s^2 - 
       12*C1RSDc*C3L*CNBM*Lambda*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s^2 - 
       12*C1RSD*C3Lc*CNBM*Lambda*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s^2 + 
       12*C1LSDc*C3R*CNBM*Lambda*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s^2 + 
       12*C1LSD*C3Rc*CNBM*Lambda*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s^2 + 
       3*C3LSDc*C3R*CNBM*ml*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s^2 + 
       3*C3LSD*C3Rc*CNBM*ml*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s^2 - 
       3*C3Lc*C3RSD*CNBM*ml*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s^2 - 
       3*C3L*C3RSDc*CNBM*ml*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s^2 - 
       C3Lc*C3LSD*CNBM*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s^2 - 
       C3L*C3LSDc*CNBM*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s^2 + 
       C3Rc*C3RSD*CNBM*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s^2 + 
       C3R*C3RSDc*CNBM*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s^2 + 
       4*C1R1*C3L1*CNBM1^2*Lambda*mB1*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s^2 + 
       4*C1R1*C3L1c*CNBM1^2*Lambda*mB1*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s^2 + 
       4*C1L1*C3R1*CNBM1^2*Lambda*mB1*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s^2 + 
       4*C1L1*C3R1c*CNBM1^2*Lambda*mB1*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s^2 + 
       2*C3L1*C3L1c*CNBM1^2*mB1^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s^2 + 
       2*C3R1*C3R1c*CNBM1^2*mB1^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s^2 + 
       4*C3L1c*C3R1*CNBM1^2*mB1*ml*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s^2 + 
       4*C3L1*C3R1c*CNBM1^2*mB1*ml*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s^2 + 
       2*C3L1*C3L1c*CNBM1^2*ml^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s^2 + 
       2*C3R1*C3R1c*CNBM1^2*ml^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s^2 + 
       C3L1*C3L1c*CNBM1^2*mM^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s^2 + 
       C3R1*C3R1c*CNBM1^2*mM^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s^2 + 
       C3L1*C3L1c*CNBM1^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s^2 + 
       C3R1*C3R1c*CNBM1^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s^2 + 
       4*C1R1*C3L*CNBM*CNBM1*Lambda*mB*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s^2 + 4*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s^2 + 4*C1L1*C3R*CNBM*CNBM1*Lambda*mB*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s^2 + 
       4*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s^2 + 4*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s^2 + 
       4*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s^2 + 4*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s^2 + 
       4*C1L*C3R1c*CNBM*CNBM1*Lambda*mB1*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s^2 + 2*C3L*C3L1c*CNBM*CNBM1*mB*mB1*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s^2 + 2*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s^2 + 
       2*C3R*C3R1c*CNBM*CNBM1*mB*mB1*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s^2 + 2*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s^2 + 2*C3L1c*C3R*CNBM*CNBM1*mB*ml*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s^2 + 
       2*C3Lc*C3R1*CNBM*CNBM1*mB*ml*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s^2 + 2*C3L*C3R1c*CNBM*CNBM1*mB*ml*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s^2 + 2*C3L1*C3Rc*CNBM*CNBM1*mB*ml*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s^2 + 
       2*C3L1c*C3R*CNBM*CNBM1*mB1*ml*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s^2 + 2*C3Lc*C3R1*CNBM*CNBM1*mB1*ml*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s^2 + 2*C3L*C3R1c*CNBM*CNBM1*mB1*ml*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s^2 + 
       2*C3L1*C3Rc*CNBM*CNBM1*mB1*ml*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s^2 + 2*C3L*C3L1c*CNBM*CNBM1*ml^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s^2 + 2*C3L1*C3Lc*CNBM*CNBM1*ml^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s^2 + 
       2*C3R*C3R1c*CNBM*CNBM1*ml^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*
        s^2 + 2*C3R1*C3Rc*CNBM*CNBM1*ml^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s^2 + C3L*C3L1c*CNBM*CNBM1*mM^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s^2 + C3L1*C3Lc*CNBM*CNBM1*mM^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s^2 + 
       C3R*C3R1c*CNBM*CNBM1*mM^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*
        s^2 + C3R1*C3Rc*CNBM*CNBM1*mM^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s^2 + C3L*C3L1c*CNBM*CNBM1*mN^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s^2 + C3L1*C3Lc*CNBM*CNBM1*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s^2 + 
       C3R*C3R1c*CNBM*CNBM1*mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*
        s^2 + C3R1*C3Rc*CNBM*CNBM1*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s^2 + 4*C1Rc*C3L*CNBM^2*Lambda*mB*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s^2 + 4*C1R*C3Lc*CNBM^2*Lambda*mB*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s^2 + 4*C1Lc*C3R*CNBM^2*Lambda*mB*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s^2 + 4*C1L*C3Rc*CNBM^2*Lambda*mB*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s^2 + 2*C3L*C3Lc*CNBM^2*mB^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s^2 + 2*C3R*C3Rc*CNBM^2*mB^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s^2 + 4*C3Lc*C3R*CNBM^2*mB*ml*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s^2 + 4*C3L*C3Rc*CNBM^2*mB*ml*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s^2 + 2*C3L*C3Lc*CNBM^2*ml^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s^2 + 2*C3R*C3Rc*CNBM^2*ml^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s^2 + C3L*C3Lc*CNBM^2*mM^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s^2 + C3R*C3Rc*CNBM^2*mM^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s^2 + C3L*C3Lc*CNBM^2*mN^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s^2 + C3R*C3Rc*CNBM^2*mN^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s^2 - 12*C1R1*C3L1*CNBM1^2*Lambda*mB1*mX^2*
        (mB^2 - s)^2*s^3 - 12*C1R1*C3L1c*CNBM1^2*Lambda*mB1*mX^2*(mB^2 - s)^2*
        s^3 - 12*C1L1*C3R1*CNBM1^2*Lambda*mB1*mX^2*(mB^2 - s)^2*s^3 - 
       12*C1L1*C3R1c*CNBM1^2*Lambda*mB1*mX^2*(mB^2 - s)^2*s^3 + 
       12*C1L1*C3L1*CNBM1^2*Lambda*ml*mX^2*(mB^2 - s)^2*s^3 + 
       12*C1L1*C3L1c*CNBM1^2*Lambda*ml*mX^2*(mB^2 - s)^2*s^3 + 
       12*C1R1*C3R1*CNBM1^2*Lambda*ml*mX^2*(mB^2 - s)^2*s^3 + 
       12*C1R1*C3R1c*CNBM1^2*Lambda*ml*mX^2*(mB^2 - s)^2*s^3 - 
       6*C3L1c*C3R1*CNBM1^2*mB1*ml*mX^2*(mB^2 - s)^2*s^3 - 
       6*C3L1*C3R1c*CNBM1^2*mB1*ml*mX^2*(mB^2 - s)^2*s^3 + 
       4*C3L1*C3L1c*CNBM1^2*ml^2*mX^2*(mB^2 - s)^2*s^3 + 
       4*C3R1*C3R1c*CNBM1^2*ml^2*mX^2*(mB^2 - s)^2*s^3 - 
       3*C3L1*C3L1c*CNBM1^2*mM^2*mX^2*(mB^2 - s)^2*s^3 - 
       3*C3R1*C3R1c*CNBM1^2*mM^2*mX^2*(mB^2 - s)^2*s^3 - 
       6*C3L1*C3L1c*CNBM1^2*mN^2*mX^2*(mB^2 - s)^2*s^3 - 
       6*C3R1*C3R1c*CNBM1^2*mN^2*mX^2*(mB^2 - s)^2*s^3 - 
       3*C3L1*C3L1c*CNBM1^2*mX^4*(mB^2 - s)^2*s^3 - 3*C3R1*C3R1c*CNBM1^2*mX^4*
        (mB^2 - s)^2*s^3 + 12*C1L1*C3L*CNBM*CNBM1*Lambda*ml*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s^3 + 12*C1Lc*C3L1*CNBM*CNBM1*Lambda*ml*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s^3 + 12*C1L*C3L1c*CNBM*CNBM1*Lambda*ml*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s^3 + 12*C1L1*C3Lc*CNBM*CNBM1*Lambda*ml*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s^3 + 12*C1R1*C3R*CNBM*CNBM1*Lambda*ml*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s^3 + 12*C1Rc*C3R1*CNBM*CNBM1*Lambda*ml*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s^3 + 12*C1R*C3R1c*CNBM*CNBM1*Lambda*ml*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s^3 + 12*C1R1*C3Rc*CNBM*CNBM1*Lambda*ml*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s^3 + 4*C3L*C3L1c*CNBM*CNBM1*ml^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s^3 + 4*C3L1*C3Lc*CNBM*CNBM1*ml^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s^3 + 4*C3R*C3R1c*CNBM*CNBM1*ml^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s^3 + 4*C3R1*C3Rc*CNBM*CNBM1*ml^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s^3 - 12*C1Rc*C3L*CNBM^2*Lambda*mB*mX^2*(mB1^2 - s)^2*
        s^3 - 12*C1R*C3Lc*CNBM^2*Lambda*mB*mX^2*(mB1^2 - s)^2*s^3 - 
       12*C1Lc*C3R*CNBM^2*Lambda*mB*mX^2*(mB1^2 - s)^2*s^3 - 
       12*C1L*C3Rc*CNBM^2*Lambda*mB*mX^2*(mB1^2 - s)^2*s^3 + 
       12*C1Lc*C3L*CNBM^2*Lambda*ml*mX^2*(mB1^2 - s)^2*s^3 + 
       12*C1L*C3Lc*CNBM^2*Lambda*ml*mX^2*(mB1^2 - s)^2*s^3 + 
       12*C1Rc*C3R*CNBM^2*Lambda*ml*mX^2*(mB1^2 - s)^2*s^3 + 
       12*C1R*C3Rc*CNBM^2*Lambda*ml*mX^2*(mB1^2 - s)^2*s^3 - 
       6*C3Lc*C3R*CNBM^2*mB*ml*mX^2*(mB1^2 - s)^2*s^3 - 
       6*C3L*C3Rc*CNBM^2*mB*ml*mX^2*(mB1^2 - s)^2*s^3 + 
       4*C3L*C3Lc*CNBM^2*ml^2*mX^2*(mB1^2 - s)^2*s^3 + 
       4*C3R*C3Rc*CNBM^2*ml^2*mX^2*(mB1^2 - s)^2*s^3 - 
       3*C3L*C3Lc*CNBM^2*mM^2*mX^2*(mB1^2 - s)^2*s^3 - 
       3*C3R*C3Rc*CNBM^2*mM^2*mX^2*(mB1^2 - s)^2*s^3 - 
       6*C3L*C3Lc*CNBM^2*mN^2*mX^2*(mB1^2 - s)^2*s^3 - 
       6*C3R*C3Rc*CNBM^2*mN^2*mX^2*(mB1^2 - s)^2*s^3 - 
       3*C3L*C3Lc*CNBM^2*mX^4*(mB1^2 - s)^2*s^3 - 3*C3R*C3Rc*CNBM^2*mX^4*
        (mB1^2 - s)^2*s^3 - C3L1*C3L1c*CNBM1^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s^3 - C3R1*C3R1c*CNBM1^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s^3 - C3L*C3L1c*CNBM*CNBM1*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s^3 - C3L1*C3Lc*CNBM*CNBM1*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s^3 - C3R*C3R1c*CNBM*CNBM1*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s^3 - C3R1*C3Rc*CNBM*CNBM1*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s^3 - C3L*C3Lc*CNBM^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s^3 - C3R*C3Rc*CNBM^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s^3 + 3*C3L1*C3L1c*CNBM1^2*mX^2*(mB^2 - s)^2*
        s^4 + 3*C3R1*C3R1c*CNBM1^2*mX^2*(mB^2 - s)^2*s^4 + 
       3*C3L*C3L1c*CNBM*CNBM1*mX^2*(mB^2 - s)*(mB1^2 - s)*s^4 + 
       3*C3L1*C3Lc*CNBM*CNBM1*mX^2*(mB^2 - s)*(mB1^2 - s)*s^4 + 
       3*C3R*C3R1c*CNBM*CNBM1*mX^2*(mB^2 - s)*(mB1^2 - s)*s^4 + 
       3*C3R1*C3Rc*CNBM*CNBM1*mX^2*(mB^2 - s)*(mB1^2 - s)*s^4 + 
       3*C3L*C3Lc*CNBM^2*mX^2*(mB1^2 - s)^2*s^4 + 3*C3R*C3Rc*CNBM^2*mX^2*
        (mB1^2 - s)^2*s^4 + 16*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*ml^4*mN^2*mX^2*
        (mB1^2 - s)*(-mB^2 + s) + 16*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*ml^4*
        mN^2*mX^2*(mB1^2 - s)*(-mB^2 + s) + 16*C1Lc*C3R1*CNBM*CNBM1*Lambda*
        mB1*ml^4*mN^2*mX^2*(mB1^2 - s)*(-mB^2 + s) + 16*C1L*C3R1c*CNBM*CNBM1*
        Lambda*mB1*ml^4*mN^2*mX^2*(mB1^2 - s)*(-mB^2 + s) + 
       48*C1L1*C1R*CNBM*CNBM1*Lambda^2*mB1*ml*mN^4*mX^2*(mB1^2 - s)*
        (-mB^2 + s) + 48*C1L*C1R1*CNBM*CNBM1*Lambda^2*mB1*ml*mN^4*mX^2*
        (mB1^2 - s)*(-mB^2 + s) + 48*C1Lc*C1R1*CNBM*CNBM1*Lambda^2*mB1*ml*
        mN^4*mX^2*(mB1^2 - s)*(-mB^2 + s) + 48*C1L1*C1Rc*CNBM*CNBM1*Lambda^2*
        mB1*ml*mN^4*mX^2*(mB1^2 - s)*(-mB^2 + s) + 28*C1Rc*C3L1*CNBM*CNBM1*
        Lambda*mB1*ml^2*mN^4*mX^2*(mB1^2 - s)*(-mB^2 + s) + 
       28*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*ml^2*mN^4*mX^2*(mB1^2 - s)*
        (-mB^2 + s) + 28*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*ml^2*mN^4*mX^2*
        (mB1^2 - s)*(-mB^2 + s) + 28*C1L*C3R1c*CNBM*CNBM1*Lambda*mB1*ml^2*
        mN^4*mX^2*(mB1^2 - s)*(-mB^2 + s) + 8*C3L1c*C3R*CNBM*CNBM1*mB1*ml^3*
        mN^4*mX^2*(mB1^2 - s)*(-mB^2 + s) + 8*C3Lc*C3R1*CNBM*CNBM1*mB1*ml^3*
        mN^4*mX^2*(mB1^2 - s)*(-mB^2 + s) + 8*C3L*C3R1c*CNBM*CNBM1*mB1*ml^3*
        mN^4*mX^2*(mB1^2 - s)*(-mB^2 + s) + 8*C3L1*C3Rc*CNBM*CNBM1*mB1*ml^3*
        mN^4*mX^2*(mB1^2 - s)*(-mB^2 + s) + 16*C3L*C3L1c*CNBM*CNBM1*mB1*ml^2*
        mM^2*mN*mX^4*(mB1^2 - s)*(-mB^2 + s) + 16*C3L1*C3Lc*CNBM*CNBM1*mB1*
        ml^2*mM^2*mN*mX^4*(mB1^2 - s)*(-mB^2 + s) + 16*C3R*C3R1c*CNBM*CNBM1*
        mB1*ml^2*mM^2*mN*mX^4*(mB1^2 - s)*(-mB^2 + s) + 
       16*C3R1*C3Rc*CNBM*CNBM1*mB1*ml^2*mM^2*mN*mX^4*(mB1^2 - s)*
        (-mB^2 + s) + 12*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*mM^2*mN^2*mX^4*
        (mB1^2 - s)*(-mB^2 + s) + 12*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*mM^2*
        mN^2*mX^4*(mB1^2 - s)*(-mB^2 + s) + 12*C1Lc*C3R1*CNBM*CNBM1*Lambda*
        mB1*mM^2*mN^2*mX^4*(mB1^2 - s)*(-mB^2 + s) + 12*C1L*C3R1c*CNBM*CNBM1*
        Lambda*mB1*mM^2*mN^2*mX^4*(mB1^2 - s)*(-mB^2 + s) + 
       16*C1R1*C3L*CNBM*CNBM1*Lambda*mB1*ml^4*mX^2*(mB1^2 - s)*s*
        (-mB^2 + s) + 16*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB1*ml^4*mX^2*
        (mB1^2 - s)*s*(-mB^2 + s) + 16*C1L1*C3R*CNBM*CNBM1*Lambda*mB1*ml^4*
        mX^2*(mB1^2 - s)*s*(-mB^2 + s) + 16*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB1*
        ml^4*mX^2*(mB1^2 - s)*s*(-mB^2 + s) + 48*C1L*C1L1*CNBM*CNBM1*Lambda^2*
        mB1*mM^2*mN*mX^2*(mB1^2 - s)*s*(-mB^2 + s) + 48*C1L1*C1Lc*CNBM*CNBM1*
        Lambda^2*mB1*mM^2*mN*mX^2*(mB1^2 - s)*s*(-mB^2 + s) + 
       48*C1R*C1R1*CNBM*CNBM1*Lambda^2*mB1*mM^2*mN*mX^2*(mB1^2 - s)*s*
        (-mB^2 + s) + 48*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mB1*mM^2*mN*mX^2*
        (mB1^2 - s)*s*(-mB^2 + s) + 24*C1L1*C3L*CNBM*CNBM1*Lambda*mB1*ml*mM^2*
        mN*mX^2*(mB1^2 - s)*s*(-mB^2 + s) + 24*C1Lc*C3L1*CNBM*CNBM1*Lambda*
        mB1*ml*mM^2*mN*mX^2*(mB1^2 - s)*s*(-mB^2 + s) + 
       24*C1L*C3L1c*CNBM*CNBM1*Lambda*mB1*ml*mM^2*mN*mX^2*(mB1^2 - s)*s*
        (-mB^2 + s) + 24*C1L1*C3Lc*CNBM*CNBM1*Lambda*mB1*ml*mM^2*mN*mX^2*
        (mB1^2 - s)*s*(-mB^2 + s) + 24*C1R1*C3R*CNBM*CNBM1*Lambda*mB1*ml*mM^2*
        mN*mX^2*(mB1^2 - s)*s*(-mB^2 + s) + 24*C1Rc*C3R1*CNBM*CNBM1*Lambda*
        mB1*ml*mM^2*mN*mX^2*(mB1^2 - s)*s*(-mB^2 + s) + 
       24*C1R*C3R1c*CNBM*CNBM1*Lambda*mB1*ml*mM^2*mN*mX^2*(mB1^2 - s)*s*
        (-mB^2 + s) + 24*C1R1*C3Rc*CNBM*CNBM1*Lambda*mB1*ml*mM^2*mN*mX^2*
        (mB1^2 - s)*s*(-mB^2 + s) + 12*C1R1*C3L*CNBM*CNBM1*Lambda*mB1*mN^4*
        mX^2*(mB1^2 - s)*s*(-mB^2 + s) + 12*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB1*
        mN^4*mX^2*(mB1^2 - s)*s*(-mB^2 + s) + 12*C1L1*C3R*CNBM*CNBM1*Lambda*
        mB1*mN^4*mX^2*(mB1^2 - s)*s*(-mB^2 + s) + 12*C1L1*C3Rc*CNBM*CNBM1*
        Lambda*mB1*mN^4*mX^2*(mB1^2 - s)*s*(-mB^2 + s) + 
       3*C3L1c*C3R*CNBM*CNBM1*mB1*ml*mN^4*mX^2*(mB1^2 - s)*s*(-mB^2 + s) + 
       3*C3Lc*C3R1*CNBM*CNBM1*mB1*ml*mN^4*mX^2*(mB1^2 - s)*s*(-mB^2 + s) + 
       3*C3L*C3R1c*CNBM*CNBM1*mB1*ml*mN^4*mX^2*(mB1^2 - s)*s*(-mB^2 + s) + 
       3*C3L1*C3Rc*CNBM*CNBM1*mB1*ml*mN^4*mX^2*(mB1^2 - s)*s*(-mB^2 + s) + 
       12*C1R1*C3L*CNBM*CNBM1*Lambda*mB1*mM^2*mX^4*(mB1^2 - s)*s*
        (-mB^2 + s) + 12*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB1*mM^2*mX^4*
        (mB1^2 - s)*s*(-mB^2 + s) + 12*C1L1*C3R*CNBM*CNBM1*Lambda*mB1*mM^2*
        mX^4*(mB1^2 - s)*s*(-mB^2 + s) + 12*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB1*
        mM^2*mX^4*(mB1^2 - s)*s*(-mB^2 + s) + 12*C1R1*C3L*CNBM*CNBM1*Lambda*
        mB1*mN^2*mX^4*(mB1^2 - s)*s*(-mB^2 + s) + 12*C1Rc*C3L1*CNBM*CNBM1*
        Lambda*mB1*mN^2*mX^4*(mB1^2 - s)*s*(-mB^2 + s) + 
       12*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*mN^2*mX^4*(mB1^2 - s)*s*
        (-mB^2 + s) + 12*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB1*mN^2*mX^4*
        (mB1^2 - s)*s*(-mB^2 + s) + 12*C1L1*C3R*CNBM*CNBM1*Lambda*mB1*mN^2*
        mX^4*(mB1^2 - s)*s*(-mB^2 + s) + 12*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*
        mN^2*mX^4*(mB1^2 - s)*s*(-mB^2 + s) + 12*C1L*C3R1c*CNBM*CNBM1*Lambda*
        mB1*mN^2*mX^4*(mB1^2 - s)*s*(-mB^2 + s) + 12*C1L1*C3Rc*CNBM*CNBM1*
        Lambda*mB1*mN^2*mX^4*(mB1^2 - s)*s*(-mB^2 + s) + 
       48*C1L1*C1R*CNBM*CNBM1*Lambda^2*mB1*ml*mX^2*(mB1^2 - s)*s^2*
        (-mB^2 + s) + 48*C1L*C1R1*CNBM*CNBM1*Lambda^2*mB1*ml*mX^2*(mB1^2 - s)*
        s^2*(-mB^2 + s) + 48*C1Lc*C1R1*CNBM*CNBM1*Lambda^2*mB1*ml*mX^2*
        (mB1^2 - s)*s^2*(-mB^2 + s) + 48*C1L1*C1Rc*CNBM*CNBM1*Lambda^2*mB1*ml*
        mX^2*(mB1^2 - s)*s^2*(-mB^2 + s) + 28*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*
        ml^2*mX^2*(mB1^2 - s)*s^2*(-mB^2 + s) + 28*C1R*C3L1c*CNBM*CNBM1*
        Lambda*mB1*ml^2*mX^2*(mB1^2 - s)*s^2*(-mB^2 + s) + 
       28*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*ml^2*mX^2*(mB1^2 - s)*s^2*
        (-mB^2 + s) + 28*C1L*C3R1c*CNBM*CNBM1*Lambda*mB1*ml^2*mX^2*
        (mB1^2 - s)*s^2*(-mB^2 + s) + 8*C3L1c*C3R*CNBM*CNBM1*mB1*ml^3*mX^2*
        (mB1^2 - s)*s^2*(-mB^2 + s) + 8*C3Lc*C3R1*CNBM*CNBM1*mB1*ml^3*mX^2*
        (mB1^2 - s)*s^2*(-mB^2 + s) + 8*C3L*C3R1c*CNBM*CNBM1*mB1*ml^3*mX^2*
        (mB1^2 - s)*s^2*(-mB^2 + s) + 8*C3L1*C3Rc*CNBM*CNBM1*mB1*ml^3*mX^2*
        (mB1^2 - s)*s^2*(-mB^2 + s) + 3*C3L*C3L1c*CNBM*CNBM1*mB1*mM^2*mN*mX^2*
        (mB1^2 - s)*s^2*(-mB^2 + s) + 3*C3L1*C3Lc*CNBM*CNBM1*mB1*mM^2*mN*mX^2*
        (mB1^2 - s)*s^2*(-mB^2 + s) + 3*C3R*C3R1c*CNBM*CNBM1*mB1*mM^2*mN*mX^2*
        (mB1^2 - s)*s^2*(-mB^2 + s) + 3*C3R1*C3Rc*CNBM*CNBM1*mB1*mM^2*mN*mX^2*
        (mB1^2 - s)*s^2*(-mB^2 + s) + 12*C1R1*C3L*CNBM*CNBM1*Lambda*mB1*mX^2*
        (mB1^2 - s)*s^3*(-mB^2 + s) + 12*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB1*mX^2*
        (mB1^2 - s)*s^3*(-mB^2 + s) + 12*C1L1*C3R*CNBM*CNBM1*Lambda*mB1*mX^2*
        (mB1^2 - s)*s^3*(-mB^2 + s) + 12*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB1*mX^2*
        (mB1^2 - s)*s^3*(-mB^2 + s) + 3*C3L1c*C3R*CNBM*CNBM1*mB1*ml*mX^2*
        (mB1^2 - s)*s^3*(-mB^2 + s) + 3*C3Lc*C3R1*CNBM*CNBM1*mB1*ml*mX^2*
        (mB1^2 - s)*s^3*(-mB^2 + s) + 3*C3L*C3R1c*CNBM*CNBM1*mB1*ml*mX^2*
        (mB1^2 - s)*s^3*(-mB^2 + s) + 3*C3L1*C3Rc*CNBM*CNBM1*mB1*ml*mX^2*
        (mB1^2 - s)*s^3*(-mB^2 + s) + 16*C1R1*C3L*CNBM*CNBM1*Lambda*mB*ml^4*
        mN^2*mX^2*(mB^2 - s)*(-mB1^2 + s) + 16*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*
        ml^4*mN^2*mX^2*(mB^2 - s)*(-mB1^2 + s) + 16*C1L1*C3R*CNBM*CNBM1*
        Lambda*mB*ml^4*mN^2*mX^2*(mB^2 - s)*(-mB1^2 + s) + 
       16*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*ml^4*mN^2*mX^2*(mB^2 - s)*
        (-mB1^2 + s) + 48*C1L1*C1R*CNBM*CNBM1*Lambda^2*mB*ml*mN^4*mX^2*
        (mB^2 - s)*(-mB1^2 + s) + 48*C1L*C1R1*CNBM*CNBM1*Lambda^2*mB*ml*mN^4*
        mX^2*(mB^2 - s)*(-mB1^2 + s) + 48*C1Lc*C1R1*CNBM*CNBM1*Lambda^2*mB*ml*
        mN^4*mX^2*(mB^2 - s)*(-mB1^2 + s) + 48*C1L1*C1Rc*CNBM*CNBM1*Lambda^2*
        mB*ml*mN^4*mX^2*(mB^2 - s)*(-mB1^2 + s) + 16*C1L*C1L1*CNBM*CNBM1*
        Lambda^2*ml^2*mN^4*mX^2*(mB^2 - s)*(-mB1^2 + s) + 
       16*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*ml^2*mN^4*mX^2*(mB^2 - s)*
        (-mB1^2 + s) + 16*C1R*C1R1*CNBM*CNBM1*Lambda^2*ml^2*mN^4*mX^2*
        (mB^2 - s)*(-mB1^2 + s) + 16*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*ml^2*mN^4*
        mX^2*(mB^2 - s)*(-mB1^2 + s) + 28*C1R1*C3L*CNBM*CNBM1*Lambda*mB*ml^2*
        mN^4*mX^2*(mB^2 - s)*(-mB1^2 + s) + 28*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*
        ml^2*mN^4*mX^2*(mB^2 - s)*(-mB1^2 + s) + 28*C1L1*C3R*CNBM*CNBM1*
        Lambda*mB*ml^2*mN^4*mX^2*(mB^2 - s)*(-mB1^2 + s) + 
       28*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*ml^2*mN^4*mX^2*(mB^2 - s)*
        (-mB1^2 + s) + 32*C1L1*C3L*CNBM*CNBM1*Lambda*ml^3*mN^4*mX^2*
        (mB^2 - s)*(-mB1^2 + s) + 32*C1Lc*C3L1*CNBM*CNBM1*Lambda*ml^3*mN^4*
        mX^2*(mB^2 - s)*(-mB1^2 + s) + 32*C1L*C3L1c*CNBM*CNBM1*Lambda*ml^3*
        mN^4*mX^2*(mB^2 - s)*(-mB1^2 + s) + 32*C1L1*C3Lc*CNBM*CNBM1*Lambda*
        ml^3*mN^4*mX^2*(mB^2 - s)*(-mB1^2 + s) + 32*C1R1*C3R*CNBM*CNBM1*
        Lambda*ml^3*mN^4*mX^2*(mB^2 - s)*(-mB1^2 + s) + 
       32*C1Rc*C3R1*CNBM*CNBM1*Lambda*ml^3*mN^4*mX^2*(mB^2 - s)*
        (-mB1^2 + s) + 32*C1R*C3R1c*CNBM*CNBM1*Lambda*ml^3*mN^4*mX^2*
        (mB^2 - s)*(-mB1^2 + s) + 32*C1R1*C3Rc*CNBM*CNBM1*Lambda*ml^3*mN^4*
        mX^2*(mB^2 - s)*(-mB1^2 + s) + 8*C3L1c*C3R*CNBM*CNBM1*mB*ml^3*mN^4*
        mX^2*(mB^2 - s)*(-mB1^2 + s) + 8*C3Lc*C3R1*CNBM*CNBM1*mB*ml^3*mN^4*
        mX^2*(mB^2 - s)*(-mB1^2 + s) + 8*C3L*C3R1c*CNBM*CNBM1*mB*ml^3*mN^4*
        mX^2*(mB^2 - s)*(-mB1^2 + s) + 8*C3L1*C3Rc*CNBM*CNBM1*mB*ml^3*mN^4*
        mX^2*(mB^2 - s)*(-mB1^2 + s) + 16*C3L*C3L1c*CNBM*CNBM1*ml^4*mN^4*mX^2*
        (mB^2 - s)*(-mB1^2 + s) + 16*C3L1*C3Lc*CNBM*CNBM1*ml^4*mN^4*mX^2*
        (mB^2 - s)*(-mB1^2 + s) + 16*C3R*C3R1c*CNBM*CNBM1*ml^4*mN^4*mX^2*
        (mB^2 - s)*(-mB1^2 + s) + 16*C3R1*C3Rc*CNBM*CNBM1*ml^4*mN^4*mX^2*
        (mB^2 - s)*(-mB1^2 + s) + 16*C3L*C3L1c*CNBM*CNBM1*mB*ml^2*mM^2*mN*
        mX^4*(mB^2 - s)*(-mB1^2 + s) + 16*C3L1*C3Lc*CNBM*CNBM1*mB*ml^2*mM^2*
        mN*mX^4*(mB^2 - s)*(-mB1^2 + s) + 16*C3R*C3R1c*CNBM*CNBM1*mB*ml^2*
        mM^2*mN*mX^4*(mB^2 - s)*(-mB1^2 + s) + 16*C3R1*C3Rc*CNBM*CNBM1*mB*
        ml^2*mM^2*mN*mX^4*(mB^2 - s)*(-mB1^2 + s) + 12*C1R1*C3L*CNBM*CNBM1*
        Lambda*mB*mM^2*mN^2*mX^4*(mB^2 - s)*(-mB1^2 + s) + 
       12*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*mM^2*mN^2*mX^4*(mB^2 - s)*
        (-mB1^2 + s) + 12*C1L1*C3R*CNBM*CNBM1*Lambda*mB*mM^2*mN^2*mX^4*
        (mB^2 - s)*(-mB1^2 + s) + 12*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*mM^2*mN^2*
        mX^4*(mB^2 - s)*(-mB1^2 + s) + 16*C3L*C3L1c*CNBM*CNBM1*ml^2*mM^2*mN^2*
        mX^4*(mB^2 - s)*(-mB1^2 + s) + 16*C3L1*C3Lc*CNBM*CNBM1*ml^2*mM^2*mN^2*
        mX^4*(mB^2 - s)*(-mB1^2 + s) + 16*C3R*C3R1c*CNBM*CNBM1*ml^2*mM^2*mN^2*
        mX^4*(mB^2 - s)*(-mB1^2 + s) + 16*C3R1*C3Rc*CNBM*CNBM1*ml^2*mM^2*mN^2*
        mX^4*(mB^2 - s)*(-mB1^2 + s) + 48*C1L*C1L1*CNBM*CNBM1*Lambda^2*mN^4*
        mX^4*(mB^2 - s)*(-mB1^2 + s) + 48*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mN^4*
        mX^4*(mB^2 - s)*(-mB1^2 + s) + 48*C1R*C1R1*CNBM*CNBM1*Lambda^2*mN^4*
        mX^4*(mB^2 - s)*(-mB1^2 + s) + 48*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mN^4*
        mX^4*(mB^2 - s)*(-mB1^2 + s) + 16*C1RSDc*C3L1*CNBM1*Lambda*ml^4*mN*
        mX^2*(mB^2 - s)^2*(-mB1^2 + s) + 16*C1RSD*C3L1c*CNBM1*Lambda*ml^4*mN*
        mX^2*(mB^2 - s)^2*(-mB1^2 + s) + 48*C1L1*C1RSD*CNBM1*Lambda^2*ml*mM^2*
        mN*mX^2*(mB^2 - s)^2*(-mB1^2 + s) + 48*C1L1*C1RSDc*CNBM1*Lambda^2*ml*
        mM^2*mN*mX^2*(mB^2 - s)^2*(-mB1^2 + s) + 16*C1RSDc*C3L1*CNBM1*Lambda*
        ml^2*mM^2*mN*mX^2*(mB^2 - s)^2*(-mB1^2 + s) + 
       16*C1RSD*C3L1c*CNBM1*Lambda*ml^2*mM^2*mN*mX^2*(mB^2 - s)^2*
        (-mB1^2 + s) + 16*C1R1*C1RSD*CNBM1*Lambda^2*ml^2*mN^2*mX^2*
        (mB^2 - s)^2*(-mB1^2 + s) + 16*C1R1*C1RSDc*CNBM1*Lambda^2*ml^2*mN^2*
        mX^2*(mB^2 - s)^2*(-mB1^2 + s) + 32*C1RSDc*C3R1*CNBM1*Lambda*ml^3*
        mN^2*mX^2*(mB^2 - s)^2*(-mB1^2 + s) + 32*C1RSD*C3R1c*CNBM1*Lambda*
        ml^3*mN^2*mX^2*(mB^2 - s)^2*(-mB1^2 + s) + 4*C3R1c*C3RSD*CNBM1*ml^4*
        mN^2*mX^2*(mB^2 - s)^2*(-mB1^2 + s) + 4*C3R1*C3RSDc*CNBM1*ml^4*mN^2*
        mX^2*(mB^2 - s)^2*(-mB1^2 + s) + 12*C1R1*C3RSD*CNBM1*Lambda*ml*mM^2*
        mN^2*mX^2*(mB^2 - s)^2*(-mB1^2 + s) + 12*C1R1*C3RSDc*CNBM1*Lambda*ml*
        mM^2*mN^2*mX^2*(mB^2 - s)^2*(-mB1^2 + s) + 4*C3R1c*C3RSD*CNBM1*ml^2*
        mM^2*mN^2*mX^2*(mB^2 - s)^2*(-mB1^2 + s) + 4*C3R1*C3RSDc*CNBM1*ml^2*
        mM^2*mN^2*mX^2*(mB^2 - s)^2*(-mB1^2 + s) + 48*C1LSD*C1R1*CNBM1*
        Lambda^2*ml*mN^3*mX^2*(mB^2 - s)^2*(-mB1^2 + s) + 
       48*C1LSDc*C1R1*CNBM1*Lambda^2*ml*mN^3*mX^2*(mB^2 - s)^2*(-mB1^2 + s) + 
       20*C1L1*C3RSD*CNBM1*Lambda*ml^2*mN^3*mX^2*(mB^2 - s)^2*(-mB1^2 + s) + 
       20*C1L1*C3RSDc*CNBM1*Lambda*ml^2*mN^3*mX^2*(mB^2 - s)^2*(-mB1^2 + s) + 
       8*C3L1c*C3RSD*CNBM1*ml^3*mN^3*mX^2*(mB^2 - s)^2*(-mB1^2 + s) + 
       8*C3L1*C3RSDc*CNBM1*ml^3*mN^3*mX^2*(mB^2 - s)^2*(-mB1^2 + s) + 
       12*C1L1*C3LSD*CNBM1*Lambda*ml*mN^4*mX^2*(mB^2 - s)^2*(-mB1^2 + s) + 
       12*C1L1*C3LSDc*CNBM1*Lambda*ml*mN^4*mX^2*(mB^2 - s)^2*(-mB1^2 + s) + 
       48*C1R1*C1RSD*CNBM1*Lambda^2*mN^2*mX^4*(mB^2 - s)^2*(-mB1^2 + s) + 
       48*C1R1*C1RSDc*CNBM1*Lambda^2*mN^2*mX^4*(mB^2 - s)^2*(-mB1^2 + s) + 
       4*C1R1*C3LSD*CNBM1*Lambda*mN^3*mX^4*(mB^2 - s)^2*(-mB1^2 + s) + 
       4*C1R1*C3LSDc*CNBM1*Lambda*mN^3*mX^4*(mB^2 - s)^2*(-mB1^2 + s) + 
       8*C1L1*C3L*CNBM*CNBM1*Lambda*mB*ml*mM^2*mN*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 8*C1Lc*C3L1*CNBM*CNBM1*Lambda*mB*
        ml*mM^2*mN*(mB^2 - s)*(ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 
       8*C1L*C3L1c*CNBM*CNBM1*Lambda*mB*ml*mM^2*mN*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 8*C1L1*C3Lc*CNBM*CNBM1*Lambda*mB*
        ml*mM^2*mN*(mB^2 - s)*(ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 
       8*C1R1*C3R*CNBM*CNBM1*Lambda*mB*ml*mM^2*mN*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 8*C1Rc*C3R1*CNBM*CNBM1*Lambda*mB*
        ml*mM^2*mN*(mB^2 - s)*(ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 
       8*C1R*C3R1c*CNBM*CNBM1*Lambda*mB*ml*mM^2*mN*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 8*C1R1*C3Rc*CNBM*CNBM1*Lambda*mB*
        ml*mM^2*mN*(mB^2 - s)*(ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 
       4*C3L*C3L1c*CNBM*CNBM1*mB*ml^2*mM^2*mN*(mB^2 - s)*(ml^2 + mX^2 - s)^2*
        (-mB1^2 + s) + 4*C3L1*C3Lc*CNBM*CNBM1*mB*ml^2*mM^2*mN*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 4*C3R*C3R1c*CNBM*CNBM1*mB*ml^2*
        mM^2*mN*(mB^2 - s)*(ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 
       4*C3R1*C3Rc*CNBM*CNBM1*mB*ml^2*mM^2*mN*(mB^2 - s)*(ml^2 + mX^2 - s)^2*
        (-mB1^2 + s) + 4*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*ml^2*mN^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 4*C1R*C3L1c*CNBM*CNBM1*Lambda*mB*
        ml^2*mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 
       4*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*ml^2*mN^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 4*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*
        ml^2*mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 
       8*C1L1*C3L*CNBM*CNBM1*Lambda*ml*mM^2*mN^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 8*C1Lc*C3L1*CNBM*CNBM1*Lambda*ml*
        mM^2*mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 
       8*C1L*C3L1c*CNBM*CNBM1*Lambda*ml*mM^2*mN^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 8*C1L1*C3Lc*CNBM*CNBM1*Lambda*ml*
        mM^2*mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 
       8*C1R1*C3R*CNBM*CNBM1*Lambda*ml*mM^2*mN^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 8*C1Rc*C3R1*CNBM*CNBM1*Lambda*ml*
        mM^2*mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 
       8*C1R*C3R1c*CNBM*CNBM1*Lambda*ml*mM^2*mN^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 8*C1R1*C3Rc*CNBM*CNBM1*Lambda*ml*
        mM^2*mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 
       2*C3L1c*C3R*CNBM*CNBM1*mB*ml*mM^2*mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*
        (-mB1^2 + s) + 2*C3Lc*C3R1*CNBM*CNBM1*mB*ml*mM^2*mN^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 2*C3L*C3R1c*CNBM*CNBM1*mB*ml*mM^2*
        mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 
       2*C3L1*C3Rc*CNBM*CNBM1*mB*ml*mM^2*mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*
        (-mB1^2 + s) + 4*C3L*C3L1c*CNBM*CNBM1*ml^2*mM^2*mN^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 4*C3L1*C3Lc*CNBM*CNBM1*ml^2*mM^2*
        mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 
       4*C3R*C3R1c*CNBM*CNBM1*ml^2*mM^2*mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*
        (-mB1^2 + s) + 4*C3R1*C3Rc*CNBM*CNBM1*ml^2*mM^2*mN^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 4*C3L*C3L1c*CNBM*CNBM1*mN^4*mX^2*
        (mB^2 - s)*(ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 4*C3L1*C3Lc*CNBM*CNBM1*
        mN^4*mX^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 
       4*C3R*C3R1c*CNBM*CNBM1*mN^4*mX^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*
        (-mB1^2 + s) + 4*C3R1*C3Rc*CNBM*CNBM1*mN^4*mX^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 4*C1LSDc*C3R1*CNBM1*Lambda*ml^2*mN*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 
       4*C1LSD*C3R1c*CNBM1*Lambda*ml^2*mN*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*
        (-mB1^2 + s) + 8*C1LSDc*C3L1*CNBM1*Lambda*ml*mN^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 8*C1LSD*C3L1c*CNBM1*Lambda*ml*mN^2*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 
       C3L1c*C3LSD*CNBM1*ml^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*
        (-mB1^2 + s) + C3L1*C3LSDc*CNBM1*ml^2*mN^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 2*C3LSDc*C3R1*CNBM1*ml*mN^3*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)^2*(-mB1^2 + s) + 
       2*C3LSD*C3R1c*CNBM1*ml*mN^3*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*
        (-mB1^2 + s) + 16*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*ml^4*mX^2*(mB^2 - s)*
        s*(-mB1^2 + s) + 16*C1R*C3L1c*CNBM*CNBM1*Lambda*mB*ml^4*mX^2*
        (mB^2 - s)*s*(-mB1^2 + s) + 16*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*ml^4*
        mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 16*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*
        ml^4*mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 48*C1L*C1L1*CNBM*CNBM1*Lambda^2*
        mB*mM^2*mN*mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 48*C1L1*C1Lc*CNBM*CNBM1*
        Lambda^2*mB*mM^2*mN*mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 
       48*C1R*C1R1*CNBM*CNBM1*Lambda^2*mB*mM^2*mN*mX^2*(mB^2 - s)*s*
        (-mB1^2 + s) + 48*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mB*mM^2*mN*mX^2*
        (mB^2 - s)*s*(-mB1^2 + s) + 24*C1L1*C3L*CNBM*CNBM1*Lambda*mB*ml*mM^2*
        mN*mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 24*C1Lc*C3L1*CNBM*CNBM1*Lambda*mB*
        ml*mM^2*mN*mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 24*C1L*C3L1c*CNBM*CNBM1*
        Lambda*mB*ml*mM^2*mN*mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 
       24*C1L1*C3Lc*CNBM*CNBM1*Lambda*mB*ml*mM^2*mN*mX^2*(mB^2 - s)*s*
        (-mB1^2 + s) + 24*C1R1*C3R*CNBM*CNBM1*Lambda*mB*ml*mM^2*mN*mX^2*
        (mB^2 - s)*s*(-mB1^2 + s) + 24*C1Rc*C3R1*CNBM*CNBM1*Lambda*mB*ml*mM^2*
        mN*mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 24*C1R*C3R1c*CNBM*CNBM1*Lambda*mB*
        ml*mM^2*mN*mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 24*C1R1*C3Rc*CNBM*CNBM1*
        Lambda*mB*ml*mM^2*mN*mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 
       32*C1L*C1L1*CNBM*CNBM1*Lambda^2*ml^2*mN^2*mX^2*(mB^2 - s)*s*
        (-mB1^2 + s) + 32*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*ml^2*mN^2*mX^2*
        (mB^2 - s)*s*(-mB1^2 + s) + 32*C1R*C1R1*CNBM*CNBM1*Lambda^2*ml^2*mN^2*
        mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 32*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*
        ml^2*mN^2*mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 48*C1L*C1L1*CNBM*CNBM1*
        Lambda^2*mM^2*mN^2*mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 
       48*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mM^2*mN^2*mX^2*(mB^2 - s)*s*
        (-mB1^2 + s) + 48*C1R*C1R1*CNBM*CNBM1*Lambda^2*mM^2*mN^2*mX^2*
        (mB^2 - s)*s*(-mB1^2 + s) + 48*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mM^2*
        mN^2*mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 12*C1L1*C3L*CNBM*CNBM1*Lambda*
        ml*mM^2*mN^2*mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 12*C1Lc*C3L1*CNBM*CNBM1*
        Lambda*ml*mM^2*mN^2*mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 
       12*C1L*C3L1c*CNBM*CNBM1*Lambda*ml*mM^2*mN^2*mX^2*(mB^2 - s)*s*
        (-mB1^2 + s) + 12*C1L1*C3Lc*CNBM*CNBM1*Lambda*ml*mM^2*mN^2*mX^2*
        (mB^2 - s)*s*(-mB1^2 + s) + 12*C1R1*C3R*CNBM*CNBM1*Lambda*ml*mM^2*
        mN^2*mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 12*C1Rc*C3R1*CNBM*CNBM1*Lambda*
        ml*mM^2*mN^2*mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 12*C1R*C3R1c*CNBM*CNBM1*
        Lambda*ml*mM^2*mN^2*mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 
       12*C1R1*C3Rc*CNBM*CNBM1*Lambda*ml*mM^2*mN^2*mX^2*(mB^2 - s)*s*
        (-mB1^2 + s) + 12*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*mN^4*mX^2*(mB^2 - s)*
        s*(-mB1^2 + s) + 12*C1R*C3L1c*CNBM*CNBM1*Lambda*mB*mN^4*mX^2*
        (mB^2 - s)*s*(-mB1^2 + s) + 12*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*mN^4*
        mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 12*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*
        mN^4*mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 3*C3L1c*C3R*CNBM*CNBM1*mB*ml*
        mN^4*mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 3*C3Lc*C3R1*CNBM*CNBM1*mB*ml*
        mN^4*mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 3*C3L*C3R1c*CNBM*CNBM1*mB*ml*
        mN^4*mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 3*C3L1*C3Rc*CNBM*CNBM1*mB*ml*
        mN^4*mX^2*(mB^2 - s)*s*(-mB1^2 + s) + 12*C1Rc*C3L1*CNBM*CNBM1*Lambda*
        mB*mM^2*mX^4*(mB^2 - s)*s*(-mB1^2 + s) + 12*C1R*C3L1c*CNBM*CNBM1*
        Lambda*mB*mM^2*mX^4*(mB^2 - s)*s*(-mB1^2 + s) + 
       12*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*mM^2*mX^4*(mB^2 - s)*s*
        (-mB1^2 + s) + 12*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*mM^2*mX^4*(mB^2 - s)*
        s*(-mB1^2 + s) + 12*C1R1*C3L*CNBM*CNBM1*Lambda*mM^2*mN*mX^4*
        (mB^2 - s)*s*(-mB1^2 + s) + 12*C1Rc*C3L1*CNBM*CNBM1*Lambda*mM^2*mN*
        mX^4*(mB^2 - s)*s*(-mB1^2 + s) + 12*C1R*C3L1c*CNBM*CNBM1*Lambda*mM^2*
        mN*mX^4*(mB^2 - s)*s*(-mB1^2 + s) + 12*C1R1*C3Lc*CNBM*CNBM1*Lambda*
        mM^2*mN*mX^4*(mB^2 - s)*s*(-mB1^2 + s) + 12*C1L1*C3R*CNBM*CNBM1*
        Lambda*mM^2*mN*mX^4*(mB^2 - s)*s*(-mB1^2 + s) + 
       12*C1Lc*C3R1*CNBM*CNBM1*Lambda*mM^2*mN*mX^4*(mB^2 - s)*s*
        (-mB1^2 + s) + 12*C1L*C3R1c*CNBM*CNBM1*Lambda*mM^2*mN*mX^4*(mB^2 - s)*
        s*(-mB1^2 + s) + 12*C1L1*C3Rc*CNBM*CNBM1*Lambda*mM^2*mN*mX^4*
        (mB^2 - s)*s*(-mB1^2 + s) + 12*C1R1*C3L*CNBM*CNBM1*Lambda*mB*mN^2*
        mX^4*(mB^2 - s)*s*(-mB1^2 + s) + 12*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*
        mN^2*mX^4*(mB^2 - s)*s*(-mB1^2 + s) + 12*C1R*C3L1c*CNBM*CNBM1*Lambda*
        mB*mN^2*mX^4*(mB^2 - s)*s*(-mB1^2 + s) + 12*C1R1*C3Lc*CNBM*CNBM1*
        Lambda*mB*mN^2*mX^4*(mB^2 - s)*s*(-mB1^2 + s) + 
       12*C1L1*C3R*CNBM*CNBM1*Lambda*mB*mN^2*mX^4*(mB^2 - s)*s*(-mB1^2 + s) + 
       12*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*mN^2*mX^4*(mB^2 - s)*s*
        (-mB1^2 + s) + 12*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*mN^2*mX^4*(mB^2 - s)*
        s*(-mB1^2 + s) + 12*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*mN^2*mX^4*
        (mB^2 - s)*s*(-mB1^2 + s) + 16*C3L*C3L1c*CNBM*CNBM1*ml^2*mN^2*mX^4*
        (mB^2 - s)*s*(-mB1^2 + s) + 16*C3L1*C3Lc*CNBM*CNBM1*ml^2*mN^2*mX^4*
        (mB^2 - s)*s*(-mB1^2 + s) + 16*C3R*C3R1c*CNBM*CNBM1*ml^2*mN^2*mX^4*
        (mB^2 - s)*s*(-mB1^2 + s) + 16*C3R1*C3Rc*CNBM*CNBM1*ml^2*mN^2*mX^4*
        (mB^2 - s)*s*(-mB1^2 + s) + 48*C1R1*C1RSD*CNBM1*Lambda^2*ml^2*mX^2*
        (mB^2 - s)^2*s*(-mB1^2 + s) + 48*C1R1*C1RSDc*CNBM1*Lambda^2*ml^2*mX^2*
        (mB^2 - s)^2*s*(-mB1^2 + s) + 12*C1LSDc*C3L1*CNBM1*Lambda*ml*mM^2*
        mX^2*(mB^2 - s)^2*s*(-mB1^2 + s) + 12*C1LSD*C3L1c*CNBM1*Lambda*ml*
        mM^2*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s) + 48*C1L1*C1RSD*CNBM1*Lambda^2*
        ml*mN*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s) + 48*C1L1*C1RSDc*CNBM1*
        Lambda^2*ml*mN*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s) + 
       12*C1L1*C3RSD*CNBM1*Lambda*ml^2*mN*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s) + 
       12*C1L1*C3RSDc*CNBM1*Lambda*ml^2*mN*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s) + 
       3*C3LSDc*C3R1*CNBM1*ml*mM^2*mN*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s) + 
       3*C3LSD*C3R1c*CNBM1*ml*mM^2*mN*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s) + 
       12*C1LSDc*C3L1*CNBM1*Lambda*ml*mN^2*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s) + 
       12*C1LSD*C3L1c*CNBM1*Lambda*ml*mN^2*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s) + 
       20*C1L1*C3LSD*CNBM1*Lambda*ml*mN^2*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s) + 
       20*C1L1*C3LSDc*CNBM1*Lambda*ml*mN^2*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s) + 
       4*C3L1c*C3LSD*CNBM1*ml^2*mN^2*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s) + 
       4*C3L1*C3LSDc*CNBM1*ml^2*mN^2*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s) + 
       12*C1LSDc*C3R1*CNBM1*Lambda*mN^3*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s) + 
       12*C1LSD*C3R1c*CNBM1*Lambda*mN^3*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s) + 
       16*C1L1*C3RSD*CNBM1*Lambda*mN^3*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s) + 
       16*C1L1*C3RSDc*CNBM1*Lambda*mN^3*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s) + 
       5*C3L1c*C3RSD*CNBM1*ml*mN^3*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s) + 
       5*C3L1*C3RSDc*CNBM1*ml*mN^3*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s) + 
       3*C3L1c*C3LSD*CNBM1*mN^4*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s) + 
       3*C3L1*C3LSDc*CNBM1*mN^4*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s) + 
       12*C1LSDc*C3R1*CNBM1*Lambda*mN*mX^4*(mB^2 - s)^2*s*(-mB1^2 + s) + 
       12*C1LSD*C3R1c*CNBM1*Lambda*mN*mX^4*(mB^2 - s)^2*s*(-mB1^2 + s) + 
       C3R1c*C3RSD*CNBM1*mN^2*mX^4*(mB^2 - s)^2*s*(-mB1^2 + s) + 
       C3R1*C3RSDc*CNBM1*mN^2*mX^4*(mB^2 - s)^2*s*(-mB1^2 + s) + 
       4*C1R1*C3L*CNBM*CNBM1*Lambda*mB*ml^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*s*
        (-mB1^2 + s) + 4*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*ml^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*s*(-mB1^2 + s) + 4*C1L1*C3R*CNBM*CNBM1*Lambda*mB*
        ml^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*s*(-mB1^2 + s) + 
       4*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*ml^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*s*
        (-mB1^2 + s) + 2*C3L1c*C3R*CNBM*CNBM1*mB*ml*mM^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*s*(-mB1^2 + s) + 2*C3Lc*C3R1*CNBM*CNBM1*mB*ml*
        mM^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*s*(-mB1^2 + s) + 
       2*C3L*C3R1c*CNBM*CNBM1*mB*ml*mM^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*s*
        (-mB1^2 + s) + 2*C3L1*C3Rc*CNBM*CNBM1*mB*ml*mM^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*s*(-mB1^2 + s) + 4*C3L1c*C3R*CNBM*CNBM1*ml*mM^2*
        mN*(mB^2 - s)*(ml^2 + mX^2 - s)^2*s*(-mB1^2 + s) + 
       4*C3Lc*C3R1*CNBM*CNBM1*ml*mM^2*mN*(mB^2 - s)*(ml^2 + mX^2 - s)^2*s*
        (-mB1^2 + s) + 4*C3L*C3R1c*CNBM*CNBM1*ml*mM^2*mN*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*s*(-mB1^2 + s) + 4*C3L1*C3Rc*CNBM*CNBM1*ml*mM^2*
        mN*(mB^2 - s)*(ml^2 + mX^2 - s)^2*s*(-mB1^2 + s) + 
       8*C1L1*C3L*CNBM*CNBM1*Lambda*ml*mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*s*
        (-mB1^2 + s) + 8*C1Lc*C3L1*CNBM*CNBM1*Lambda*ml*mN^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*s*(-mB1^2 + s) + 8*C1L*C3L1c*CNBM*CNBM1*Lambda*ml*
        mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*s*(-mB1^2 + s) + 
       8*C1L1*C3Lc*CNBM*CNBM1*Lambda*ml*mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*s*
        (-mB1^2 + s) + 8*C1R1*C3R*CNBM*CNBM1*Lambda*ml*mN^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*s*(-mB1^2 + s) + 8*C1Rc*C3R1*CNBM*CNBM1*Lambda*ml*
        mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*s*(-mB1^2 + s) + 
       8*C1R*C3R1c*CNBM*CNBM1*Lambda*ml*mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*s*
        (-mB1^2 + s) + 8*C1R1*C3Rc*CNBM*CNBM1*Lambda*ml*mN^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*s*(-mB1^2 + s) + 4*C3L1c*C3R*CNBM*CNBM1*mB*ml*
        mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*s*(-mB1^2 + s) + 
       4*C3Lc*C3R1*CNBM*CNBM1*mB*ml*mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*s*
        (-mB1^2 + s) + 4*C3L*C3R1c*CNBM*CNBM1*mB*ml*mN^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*s*(-mB1^2 + s) + 4*C3L1*C3Rc*CNBM*CNBM1*mB*ml*
        mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*s*(-mB1^2 + s) + 
       6*C3L*C3L1c*CNBM*CNBM1*ml^2*mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*s*
        (-mB1^2 + s) + 6*C3L1*C3Lc*CNBM*CNBM1*ml^2*mN^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)^2*s*(-mB1^2 + s) + 6*C3R*C3R1c*CNBM*CNBM1*ml^2*mN^2*
        (mB^2 - s)*(ml^2 + mX^2 - s)^2*s*(-mB1^2 + s) + 
       6*C3R1*C3Rc*CNBM*CNBM1*ml^2*mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)^2*s*
        (-mB1^2 + s) + 48*C1L1*C1R*CNBM*CNBM1*Lambda^2*mB*ml*mX^2*(mB^2 - s)*
        s^2*(-mB1^2 + s) + 48*C1L*C1R1*CNBM*CNBM1*Lambda^2*mB*ml*mX^2*
        (mB^2 - s)*s^2*(-mB1^2 + s) + 48*C1Lc*C1R1*CNBM*CNBM1*Lambda^2*mB*ml*
        mX^2*(mB^2 - s)*s^2*(-mB1^2 + s) + 48*C1L1*C1Rc*CNBM*CNBM1*Lambda^2*
        mB*ml*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s) + 28*C1R1*C3L*CNBM*CNBM1*
        Lambda*mB*ml^2*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s) + 
       28*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*ml^2*mX^2*(mB^2 - s)*s^2*
        (-mB1^2 + s) + 28*C1L1*C3R*CNBM*CNBM1*Lambda*mB*ml^2*mX^2*(mB^2 - s)*
        s^2*(-mB1^2 + s) + 28*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*ml^2*mX^2*
        (mB^2 - s)*s^2*(-mB1^2 + s) + 8*C3L1c*C3R*CNBM*CNBM1*mB*ml^3*mX^2*
        (mB^2 - s)*s^2*(-mB1^2 + s) + 8*C3Lc*C3R1*CNBM*CNBM1*mB*ml^3*mX^2*
        (mB^2 - s)*s^2*(-mB1^2 + s) + 8*C3L*C3R1c*CNBM*CNBM1*mB*ml^3*mX^2*
        (mB^2 - s)*s^2*(-mB1^2 + s) + 8*C3L1*C3Rc*CNBM*CNBM1*mB*ml^3*mX^2*
        (mB^2 - s)*s^2*(-mB1^2 + s) + 8*C3L*C3L1c*CNBM*CNBM1*ml^4*mX^2*
        (mB^2 - s)*s^2*(-mB1^2 + s) + 8*C3L1*C3Lc*CNBM*CNBM1*ml^4*mX^2*
        (mB^2 - s)*s^2*(-mB1^2 + s) + 8*C3R*C3R1c*CNBM*CNBM1*ml^4*mX^2*
        (mB^2 - s)*s^2*(-mB1^2 + s) + 8*C3R1*C3Rc*CNBM*CNBM1*ml^4*mX^2*
        (mB^2 - s)*s^2*(-mB1^2 + s) + 12*C1L1*C3L*CNBM*CNBM1*Lambda*ml*mM^2*
        mX^2*(mB^2 - s)*s^2*(-mB1^2 + s) + 12*C1Lc*C3L1*CNBM*CNBM1*Lambda*ml*
        mM^2*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s) + 12*C1L*C3L1c*CNBM*CNBM1*
        Lambda*ml*mM^2*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s) + 
       12*C1L1*C3Lc*CNBM*CNBM1*Lambda*ml*mM^2*mX^2*(mB^2 - s)*s^2*
        (-mB1^2 + s) + 12*C1R1*C3R*CNBM*CNBM1*Lambda*ml*mM^2*mX^2*(mB^2 - s)*
        s^2*(-mB1^2 + s) + 12*C1Rc*C3R1*CNBM*CNBM1*Lambda*ml*mM^2*mX^2*
        (mB^2 - s)*s^2*(-mB1^2 + s) + 12*C1R*C3R1c*CNBM*CNBM1*Lambda*ml*mM^2*
        mX^2*(mB^2 - s)*s^2*(-mB1^2 + s) + 12*C1R1*C3Rc*CNBM*CNBM1*Lambda*ml*
        mM^2*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s) + 7*C3L*C3L1c*CNBM*CNBM1*ml^2*
        mM^2*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s) + 7*C3L1*C3Lc*CNBM*CNBM1*ml^2*
        mM^2*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s) + 7*C3R*C3R1c*CNBM*CNBM1*ml^2*
        mM^2*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s) + 7*C3R1*C3Rc*CNBM*CNBM1*ml^2*
        mM^2*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s) + 3*C3L*C3L1c*CNBM*CNBM1*mB*
        mM^2*mN*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s) + 3*C3L1*C3Lc*CNBM*CNBM1*mB*
        mM^2*mN*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s) + 3*C3R*C3R1c*CNBM*CNBM1*mB*
        mM^2*mN*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s) + 3*C3R1*C3Rc*CNBM*CNBM1*mB*
        mM^2*mN*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s) + 24*C1L1*C3L*CNBM*CNBM1*
        Lambda*ml*mN^2*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s) + 
       24*C1Lc*C3L1*CNBM*CNBM1*Lambda*ml*mN^2*mX^2*(mB^2 - s)*s^2*
        (-mB1^2 + s) + 24*C1L*C3L1c*CNBM*CNBM1*Lambda*ml*mN^2*mX^2*(mB^2 - s)*
        s^2*(-mB1^2 + s) + 24*C1L1*C3Lc*CNBM*CNBM1*Lambda*ml*mN^2*mX^2*
        (mB^2 - s)*s^2*(-mB1^2 + s) + 24*C1R1*C3R*CNBM*CNBM1*Lambda*ml*mN^2*
        mX^2*(mB^2 - s)*s^2*(-mB1^2 + s) + 24*C1Rc*C3R1*CNBM*CNBM1*Lambda*ml*
        mN^2*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s) + 24*C1R*C3R1c*CNBM*CNBM1*
        Lambda*ml*mN^2*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s) + 
       24*C1R1*C3Rc*CNBM*CNBM1*Lambda*ml*mN^2*mX^2*(mB^2 - s)*s^2*
        (-mB1^2 + s) + 4*C3L*C3L1c*CNBM*CNBM1*ml^2*mN^2*mX^2*(mB^2 - s)*s^2*
        (-mB1^2 + s) + 4*C3L1*C3Lc*CNBM*CNBM1*ml^2*mN^2*mX^2*(mB^2 - s)*s^2*
        (-mB1^2 + s) + 4*C3R*C3R1c*CNBM*CNBM1*ml^2*mN^2*mX^2*(mB^2 - s)*s^2*
        (-mB1^2 + s) + 4*C3R1*C3Rc*CNBM*CNBM1*ml^2*mN^2*mX^2*(mB^2 - s)*s^2*
        (-mB1^2 + s) + 12*C1RSDc*C3R1*CNBM1*Lambda*ml*mX^2*(mB^2 - s)^2*s^2*
        (-mB1^2 + s) + 12*C1RSD*C3R1c*CNBM1*Lambda*ml*mX^2*(mB^2 - s)^2*s^2*
        (-mB1^2 + s) + 12*C1RSDc*C3L1*CNBM1*Lambda*mN*mX^2*(mB^2 - s)^2*s^2*
        (-mB1^2 + s) + 12*C1RSD*C3L1c*CNBM1*Lambda*mN*mX^2*(mB^2 - s)^2*s^2*
        (-mB1^2 + s) + 3*C3L1c*C3RSD*CNBM1*ml*mN*mX^2*(mB^2 - s)^2*s^2*
        (-mB1^2 + s) + 3*C3L1*C3RSDc*CNBM1*ml*mN*mX^2*(mB^2 - s)^2*s^2*
        (-mB1^2 + s) + C3L1c*C3LSD*CNBM1*mN^2*mX^2*(mB^2 - s)^2*s^2*
        (-mB1^2 + s) + C3L1*C3LSDc*CNBM1*mN^2*mX^2*(mB^2 - s)^2*s^2*
        (-mB1^2 + s) + 12*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*mX^2*(mB^2 - s)*s^3*
        (-mB1^2 + s) + 12*C1R*C3L1c*CNBM*CNBM1*Lambda*mB*mX^2*(mB^2 - s)*s^3*
        (-mB1^2 + s) + 12*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*mX^2*(mB^2 - s)*s^3*
        (-mB1^2 + s) + 12*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*mX^2*(mB^2 - s)*s^3*
        (-mB1^2 + s) + 3*C3L1c*C3R*CNBM*CNBM1*mB*ml*mX^2*(mB^2 - s)*s^3*
        (-mB1^2 + s) + 3*C3Lc*C3R1*CNBM*CNBM1*mB*ml*mX^2*(mB^2 - s)*s^3*
        (-mB1^2 + s) + 3*C3L*C3R1c*CNBM*CNBM1*mB*ml*mX^2*(mB^2 - s)*s^3*
        (-mB1^2 + s) + 3*C3L1*C3Rc*CNBM*CNBM1*mB*ml*mX^2*(mB^2 - s)*s^3*
        (-mB1^2 + s) + 3*C3L*C3L1c*CNBM*CNBM1*mM^2*mX^2*(mB^2 - s)*s^3*
        (-mB1^2 + s) + 3*C3L1*C3Lc*CNBM*CNBM1*mM^2*mX^2*(mB^2 - s)*s^3*
        (-mB1^2 + s) + 3*C3R*C3R1c*CNBM*CNBM1*mM^2*mX^2*(mB^2 - s)*s^3*
        (-mB1^2 + s) + 3*C3R1*C3Rc*CNBM*CNBM1*mM^2*mX^2*(mB^2 - s)*s^3*
        (-mB1^2 + s) + 6*C3L*C3L1c*CNBM*CNBM1*mN^2*mX^2*(mB^2 - s)*s^3*
        (-mB1^2 + s) + 6*C3L1*C3Lc*CNBM*CNBM1*mN^2*mX^2*(mB^2 - s)*s^3*
        (-mB1^2 + s) + 6*C3R*C3R1c*CNBM*CNBM1*mN^2*mX^2*(mB^2 - s)*s^3*
        (-mB1^2 + s) + 6*C3R1*C3Rc*CNBM*CNBM1*mN^2*mX^2*(mB^2 - s)*s^3*
        (-mB1^2 + s) + 3*C3L*C3L1c*CNBM*CNBM1*mX^4*(mB^2 - s)*s^3*
        (-mB1^2 + s) + 3*C3L1*C3Lc*CNBM*CNBM1*mX^4*(mB^2 - s)*s^3*
        (-mB1^2 + s) + 3*C3R*C3R1c*CNBM*CNBM1*mX^4*(mB^2 - s)*s^3*
        (-mB1^2 + s) + 3*C3R1*C3Rc*CNBM*CNBM1*mX^4*(mB^2 - s)*s^3*
        (-mB1^2 + s) - 32*C1L1^2*CNBM1^2*Lambda^2*mB1^2*mN^2*mX^2*
        (mB^2 - s)^2*(ml^2 + mN^2 - t) - 32*C1R1^2*CNBM1^2*Lambda^2*mB1^2*
        mN^2*mX^2*(mB^2 - s)^2*(ml^2 + mN^2 - t) - 16*C1L1*C3L1*CNBM1^2*
        Lambda*mB1^2*ml*mN^2*mX^2*(mB^2 - s)^2*(ml^2 + mN^2 - t) - 
       16*C1L1*C3L1c*CNBM1^2*Lambda*mB1^2*ml*mN^2*mX^2*(mB^2 - s)^2*
        (ml^2 + mN^2 - t) - 16*C1R1*C3R1*CNBM1^2*Lambda*mB1^2*ml*mN^2*mX^2*
        (mB^2 - s)^2*(ml^2 + mN^2 - t) - 16*C1R1*C3R1c*CNBM1^2*Lambda*mB1^2*
        ml*mN^2*mX^2*(mB^2 - s)^2*(ml^2 + mN^2 - t) - 
       4*C3L1*C3L1c*CNBM1^2*mB1^2*ml^2*mN^2*mX^2*(mB^2 - s)^2*
        (ml^2 + mN^2 - t) - 4*C3R1*C3R1c*CNBM1^2*mB1^2*ml^2*mN^2*mX^2*
        (mB^2 - s)^2*(ml^2 + mN^2 - t) + 4*C3L1*C3L1c*CNBM1^2*mB1^2*mN^2*mX^4*
        (mB^2 - s)^2*(ml^2 + mN^2 - t) + 4*C3R1*C3R1c*CNBM1^2*mB1^2*mN^2*mX^4*
        (mB^2 - s)^2*(ml^2 + mN^2 - t) - 32*C1L*C1L1*CNBM*CNBM1*Lambda^2*mB*
        mB1*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mN^2 - t) - 
       32*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mB*mB1*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mN^2 - t) - 32*C1R*C1R1*CNBM*CNBM1*Lambda^2*mB*
        mB1*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mN^2 - t) - 
       32*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mB*mB1*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mN^2 - t) - 16*C1L1*C3L*CNBM*CNBM1*Lambda*mB*mB1*
        ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mN^2 - t) - 
       16*C1Lc*C3L1*CNBM*CNBM1*Lambda*mB*mB1*ml*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mN^2 - t) - 16*C1L*C3L1c*CNBM*CNBM1*Lambda*mB*mB1*
        ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mN^2 - t) - 
       16*C1L1*C3Lc*CNBM*CNBM1*Lambda*mB*mB1*ml*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mN^2 - t) - 16*C1R1*C3R*CNBM*CNBM1*Lambda*mB*mB1*
        ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mN^2 - t) - 
       16*C1Rc*C3R1*CNBM*CNBM1*Lambda*mB*mB1*ml*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mN^2 - t) - 16*C1R*C3R1c*CNBM*CNBM1*Lambda*mB*mB1*
        ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mN^2 - t) - 
       16*C1R1*C3Rc*CNBM*CNBM1*Lambda*mB*mB1*ml*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mN^2 - t) + 8*C1R1*C3L*CNBM*CNBM1*Lambda*mB*ml^2*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mN^2 - t) + 
       8*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mN^2 - t) + 8*C1L1*C3R*CNBM*CNBM1*Lambda*mB*ml^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mN^2 - t) + 8*C1L1*C3Rc*CNBM*CNBM1*
        Lambda*mB*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mN^2 - t) + 
       8*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*ml^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mN^2 - t) + 8*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*
        ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mN^2 - t) + 
       8*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*ml^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mN^2 - t) + 8*C1L*C3R1c*CNBM*CNBM1*Lambda*mB1*
        ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mN^2 - t) - 
       4*C3L*C3L1c*CNBM*CNBM1*mB*mB1*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mN^2 - t) - 4*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*ml^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mN^2 - t) - 4*C3R*C3R1c*CNBM*CNBM1*mB*
        mB1*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mN^2 - t) - 
       4*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mN^2 - t) + 8*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*mN^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mN^2 - t) + 8*C1R*C3L1c*CNBM*CNBM1*
        Lambda*mB*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mN^2 - t) + 
       8*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mN^2 - t) + 8*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*mN^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mN^2 - t) + 8*C1R1*C3L*CNBM*CNBM1*
        Lambda*mB1*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mN^2 - t) + 
       8*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB1*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mN^2 - t) + 8*C1L1*C3R*CNBM*CNBM1*Lambda*mB1*mN^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mN^2 - t) + 8*C1L1*C3Rc*CNBM*CNBM1*
        Lambda*mB1*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mN^2 - t) + 
       4*C3L*C3L1c*CNBM*CNBM1*mB*mB1*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mN^2 - t) + 4*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*mN^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mN^2 - t) + 4*C3R*C3R1c*CNBM*CNBM1*mB*
        mB1*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mN^2 - t) + 
       4*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mN^2 - t) + 8*C1RSDc*C3L1*CNBM1*Lambda*mB1*ml^2*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) + 8*C1RSD*C3L1c*CNBM1*
        Lambda*mB1*ml^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) - 
       8*C1R1*C3LSD*CNBM1*Lambda*mB1*ml^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mN^2 - t) - 8*C1R1*C3LSDc*CNBM1*Lambda*mB1*ml^2*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) - 8*C1LSDc*C3R1*CNBM1*
        Lambda*mB1*ml^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) - 
       8*C1LSD*C3R1c*CNBM1*Lambda*mB1*ml^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mN^2 - t) + 8*C1L1*C3RSD*CNBM1*Lambda*mB1*ml^2*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) + 8*C1L1*C3RSDc*CNBM1*
        Lambda*mB1*ml^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) + 
       8*C1R1*C3LSD*CNBM1*Lambda*mB1*mM^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mN^2 - t) + 8*C1R1*C3LSDc*CNBM1*Lambda*mB1*mM^2*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) - 8*C1L1*C3RSD*CNBM1*
        Lambda*mB1*mM^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) - 
       8*C1L1*C3RSDc*CNBM1*Lambda*mB1*mM^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mN^2 - t) + 8*C3LSDc*C3R1*CNBM1*mB1*ml*mM^2*mX^2*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mN^2 - t) + 8*C3LSD*C3R1c*CNBM1*mB1*ml*mM^2*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) - 8*C3L1c*C3RSD*CNBM1*mB1*
        ml*mM^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) - 
       8*C3L1*C3RSDc*CNBM1*mB1*ml*mM^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mN^2 - t) - 32*C1L1*C1LSD*CNBM1*Lambda^2*mB1*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) - 32*C1L1*C1LSDc*CNBM1*
        Lambda^2*mB1*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) + 
       32*C1R1*C1RSD*CNBM1*Lambda^2*mB1*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mN^2 - t) + 32*C1R1*C1RSDc*CNBM1*Lambda^2*mB1*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) - 16*C1LSDc*C3L1*CNBM1*
        Lambda*mB1*ml*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) - 
       16*C1LSD*C3L1c*CNBM1*Lambda*mB1*ml*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mN^2 - t) + 16*C1L1*C3LSD*CNBM1*Lambda*mB1*ml*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) + 16*C1L1*C3LSDc*CNBM1*
        Lambda*mB1*ml*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) + 
       16*C1RSDc*C3R1*CNBM1*Lambda*mB1*ml*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mN^2 - t) + 16*C1RSD*C3R1c*CNBM1*Lambda*mB1*ml*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) - 16*C1R1*C3RSD*CNBM1*
        Lambda*mB1*ml*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) - 
       16*C1R1*C3RSDc*CNBM1*Lambda*mB1*ml*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mN^2 - t) + 8*C1RSDc*C3L1*CNBM1*Lambda*ml^2*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) + 8*C1RSD*C3L1c*CNBM1*
        Lambda*ml^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) + 
       8*C1L1*C3RSD*CNBM1*Lambda*ml^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mN^2 - t) + 8*C1L1*C3RSDc*CNBM1*Lambda*ml^2*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) + 8*C1R1*C3LSD*CNBM1*
        Lambda*mM^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) + 
       8*C1R1*C3LSDc*CNBM1*Lambda*mM^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mN^2 - t) - 2*C3L1c*C3LSD*CNBM1*mB1*mM^2*mN*mX^2*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mN^2 - t) - 2*C3L1*C3LSDc*CNBM1*mB1*mM^2*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) + 2*C3R1c*C3RSD*CNBM1*mB1*
        mM^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) + 
       2*C3R1*C3RSDc*CNBM1*mB1*mM^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mN^2 - t) + 8*C3LSDc*C3R1*CNBM1*ml*mM^2*mN*mX^2*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mN^2 - t) + 8*C3LSD*C3R1c*CNBM1*ml*mM^2*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) - 8*C1R1*C3LSD*CNBM1*
        Lambda*mB1*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) - 
       8*C1R1*C3LSDc*CNBM1*Lambda*mB1*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mN^2 - t) + 8*C1L1*C3RSD*CNBM1*Lambda*mB1*mN^2*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) + 8*C1L1*C3RSDc*CNBM1*
        Lambda*mB1*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) + 
       16*C1L1*C3LSD*CNBM1*Lambda*ml*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mN^2 - t) + 16*C1L1*C3LSDc*CNBM1*Lambda*ml*mN^2*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) + 6*C3L1c*C3LSD*CNBM1*ml^2*
        mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) + 
       6*C3L1*C3LSDc*CNBM1*ml^2*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mN^2 - t) + 16*C1L1*C3RSD*CNBM1*Lambda*mN^3*mX^2*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mN^2 - t) + 16*C1L1*C3RSDc*CNBM1*Lambda*mN^3*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) - 4*C3L1c*C3LSD*CNBM1*mB1*
        mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) - 
       4*C3L1*C3LSDc*CNBM1*mB1*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mN^2 - t) + 4*C3R1c*C3RSD*CNBM1*mB1*mN^3*mX^2*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mN^2 - t) + 4*C3R1*C3RSDc*CNBM1*mB1*mN^3*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) + 8*C3L1c*C3RSD*CNBM1*ml*
        mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) + 
       8*C3L1*C3RSDc*CNBM1*ml*mN^3*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mN^2 - t) - 8*C1RSDc*C3L1*CNBM1*Lambda*mB1*mX^4*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mN^2 - t) - 8*C1RSD*C3L1c*CNBM1*Lambda*mB1*mX^4*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) + 8*C1LSDc*C3R1*CNBM1*
        Lambda*mB1*mX^4*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) + 
       8*C1LSD*C3R1c*CNBM1*Lambda*mB1*mX^4*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mN^2 - t) + 8*C1LSDc*C3R1*CNBM1*Lambda*mN*mX^4*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mN^2 - t) + 8*C1LSD*C3R1c*CNBM1*Lambda*mN*mX^4*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) - 6*C3L1c*C3LSD*CNBM1*mB1*
        mN*mX^4*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) - 
       6*C3L1*C3LSDc*CNBM1*mB1*mN*mX^4*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mN^2 - t) + 6*C3R1c*C3RSD*CNBM1*mB1*mN*mX^4*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mN^2 - t) + 6*C3R1*C3RSDc*CNBM1*mB1*mN*mX^4*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) + 6*C3R1c*C3RSD*CNBM1*mN^2*
        mX^4*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t) + 
       6*C3R1*C3RSDc*CNBM1*mN^2*mX^4*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mN^2 - t) - 32*C1L*C1Lc*CNBM^2*Lambda^2*mB^2*mN^2*mX^2*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) - 32*C1R*C1Rc*CNBM^2*Lambda^2*mB^2*
        mN^2*mX^2*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 16*C1Lc*C3L*CNBM^2*Lambda*
        mB^2*ml*mN^2*mX^2*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 
       16*C1L*C3Lc*CNBM^2*Lambda*mB^2*ml*mN^2*mX^2*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) - 16*C1Rc*C3R*CNBM^2*Lambda*mB^2*ml*mN^2*mX^2*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) - 16*C1R*C3Rc*CNBM^2*Lambda*mB^2*ml*
        mN^2*mX^2*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 4*C3L*C3Lc*CNBM^2*mB^2*
        ml^2*mN^2*mX^2*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 
       4*C3R*C3Rc*CNBM^2*mB^2*ml^2*mN^2*mX^2*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) + 4*C3L*C3Lc*CNBM^2*mB^2*mN^2*mX^4*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) + 4*C3R*C3Rc*CNBM^2*mB^2*mN^2*mX^4*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) + 8*C1RSDc*C3L*CNBM*Lambda*mB*ml^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) + 8*C1RSD*C3Lc*CNBM*Lambda*mB*ml^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 
       8*C1Rc*C3LSD*CNBM*Lambda*mB*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) - 8*C1R*C3LSDc*CNBM*Lambda*mB*ml^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) - 8*C1LSDc*C3R*CNBM*Lambda*mB*ml^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 
       8*C1LSD*C3Rc*CNBM*Lambda*mB*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) + 8*C1Lc*C3RSD*CNBM*Lambda*mB*ml^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) + 8*C1L*C3RSDc*CNBM*Lambda*mB*ml^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) + 
       8*C1Rc*C3LSD*CNBM*Lambda*mB*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) + 8*C1R*C3LSDc*CNBM*Lambda*mB*mM^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) - 8*C1Lc*C3RSD*CNBM*Lambda*mB*mM^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 
       8*C1L*C3RSDc*CNBM*Lambda*mB*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) + 8*C3LSDc*C3R*CNBM*mB*ml*mM^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) + 8*C3LSD*C3Rc*CNBM*mB*ml*mM^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 8*C3Lc*C3RSD*CNBM*mB*ml*
        mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 
       8*C3L*C3RSDc*CNBM*mB*ml*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) - 32*C1Lc*C1LSD*CNBM*Lambda^2*mB*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) - 32*C1L*C1LSDc*CNBM*Lambda^2*mB*mN*
        mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) + 
       32*C1Rc*C1RSD*CNBM*Lambda^2*mB*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) + 32*C1R*C1RSDc*CNBM*Lambda^2*mB*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) - 16*C1LSDc*C3L*CNBM*Lambda*mB*ml*mN*
        mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 
       16*C1LSD*C3Lc*CNBM*Lambda*mB*ml*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) + 16*C1Lc*C3LSD*CNBM*Lambda*mB*ml*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) + 16*C1L*C3LSDc*CNBM*
        Lambda*mB*ml*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) + 
       16*C1RSDc*C3R*CNBM*Lambda*mB*ml*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) + 16*C1RSD*C3Rc*CNBM*Lambda*mB*ml*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 16*C1Rc*C3RSD*CNBM*
        Lambda*mB*ml*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 
       16*C1R*C3RSDc*CNBM*Lambda*mB*ml*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) + 8*C1RSDc*C3L*CNBM*Lambda*ml^2*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) + 8*C1RSD*C3Lc*CNBM*Lambda*ml^2*mN*
        mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 
       8*C1Rc*C3LSD*CNBM*Lambda*ml^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) - 8*C1R*C3LSDc*CNBM*Lambda*ml^2*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) - 8*C1LSDc*C3R*CNBM*Lambda*ml^2*mN*
        mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 
       8*C1LSD*C3Rc*CNBM*Lambda*ml^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) + 8*C1Lc*C3RSD*CNBM*Lambda*ml^2*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) + 8*C1L*C3RSDc*CNBM*Lambda*ml^2*mN*
        mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) + 
       8*C1Rc*C3LSD*CNBM*Lambda*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) + 8*C1R*C3LSDc*CNBM*Lambda*mM^2*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) - 8*C1Lc*C3RSD*CNBM*Lambda*mM^2*mN*
        mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 
       8*C1L*C3RSDc*CNBM*Lambda*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) - 2*C3Lc*C3LSD*CNBM*mB*mM^2*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) - 2*C3L*C3LSDc*CNBM*mB*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) + 2*C3Rc*C3RSD*CNBM*mB*
        mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) + 
       2*C3R*C3RSDc*CNBM*mB*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) + 8*C3LSDc*C3R*CNBM*ml*mM^2*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) + 8*C3LSD*C3Rc*CNBM*ml*mM^2*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 8*C3Lc*C3RSD*CNBM*ml*
        mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 
       8*C3L*C3RSDc*CNBM*ml*mM^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) - 8*C1Rc*C3LSD*CNBM*Lambda*mB*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) - 8*C1R*C3LSDc*CNBM*Lambda*mB*mN^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) + 
       8*C1Lc*C3RSD*CNBM*Lambda*mB*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) + 8*C1L*C3RSDc*CNBM*Lambda*mB*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) + 16*C1Lc*C3LSD*CNBM*Lambda*ml*mN^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) + 
       16*C1L*C3LSDc*CNBM*Lambda*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) - 16*C1Rc*C3RSD*CNBM*Lambda*ml*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) - 16*C1R*C3RSDc*CNBM*Lambda*ml*mN^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) + 
       6*C3Lc*C3LSD*CNBM*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) + 6*C3L*C3LSDc*CNBM*ml^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) - 6*C3Rc*C3RSD*CNBM*ml^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 6*C3R*C3RSDc*CNBM*ml^2*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 
       16*C1Rc*C3LSD*CNBM*Lambda*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) - 16*C1R*C3LSDc*CNBM*Lambda*mN^3*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) + 16*C1Lc*C3RSD*CNBM*Lambda*mN^3*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) + 16*C1L*C3RSDc*CNBM*
        Lambda*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 
       4*C3Lc*C3LSD*CNBM*mB*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) - 4*C3L*C3LSDc*CNBM*mB*mN^3*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) + 4*C3Rc*C3RSD*CNBM*mB*mN^3*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) + 4*C3R*C3RSDc*CNBM*mB*
        mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 
       8*C3LSDc*C3R*CNBM*ml*mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) - 8*C3LSD*C3Rc*CNBM*ml*mN^3*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) + 8*C3Lc*C3RSD*CNBM*ml*mN^3*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) + 8*C3L*C3RSDc*CNBM*ml*
        mN^3*mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 
       8*C1RSDc*C3L*CNBM*Lambda*mB*mX^4*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) - 8*C1RSD*C3Lc*CNBM*Lambda*mB*mX^4*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) + 8*C1LSDc*C3R*CNBM*Lambda*mB*mX^4*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) + 8*C1LSD*C3Rc*CNBM*Lambda*
        mB*mX^4*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 
       8*C1RSDc*C3L*CNBM*Lambda*mN*mX^4*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) - 8*C1RSD*C3Lc*CNBM*Lambda*mN*mX^4*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) + 8*C1LSDc*C3R*CNBM*Lambda*mN*mX^4*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) + 8*C1LSD*C3Rc*CNBM*Lambda*
        mN*mX^4*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 
       6*C3Lc*C3LSD*CNBM*mB*mN*mX^4*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) - 6*C3L*C3LSDc*CNBM*mB*mN*mX^4*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) + 6*C3Rc*C3RSD*CNBM*mB*mN*mX^4*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) + 6*C3R*C3RSDc*CNBM*mB*mN*
        mX^4*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 
       6*C3Lc*C3LSD*CNBM*mN^2*mX^4*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) - 6*C3L*C3LSDc*CNBM*mN^2*mX^4*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) + 6*C3Rc*C3RSD*CNBM*mN^2*mX^4*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) + 6*C3R*C3RSDc*CNBM*mN^2*
        mX^4*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 
       32*C1LSD*C1LSDc*Lambda^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) - 32*C1RSD*C1RSDc*Lambda^2*mX^2*(mB^2 - s)^2*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) - 8*C1RSDc*C3LSD*Lambda*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)^2*(ml^2 + mN^2 - t) - 
       8*C1RSD*C3LSDc*Lambda*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) - 8*C1LSDc*C3RSD*Lambda*mN*mX^2*(mB^2 - s)^2*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) - 8*C1LSD*C3RSDc*Lambda*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)^2*(ml^2 + mN^2 - t) + 
       6*C3LSD*C3LSDc*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t) + 6*C3RSD*C3RSDc*mN^2*mX^2*(mB^2 - s)^2*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t) + 32*C1L1^2*CNBM1^2*Lambda^2*mB1^2*
        mX^2*(mB^2 - s)^2*s*(ml^2 + mN^2 - t) + 32*C1R1^2*CNBM1^2*Lambda^2*
        mB1^2*mX^2*(mB^2 - s)^2*s*(ml^2 + mN^2 - t) + 
       16*C1L1*C3L1*CNBM1^2*Lambda*mB1^2*ml*mX^2*(mB^2 - s)^2*s*
        (ml^2 + mN^2 - t) + 16*C1L1*C3L1c*CNBM1^2*Lambda*mB1^2*ml*mX^2*
        (mB^2 - s)^2*s*(ml^2 + mN^2 - t) + 16*C1R1*C3R1*CNBM1^2*Lambda*mB1^2*
        ml*mX^2*(mB^2 - s)^2*s*(ml^2 + mN^2 - t) + 16*C1R1*C3R1c*CNBM1^2*
        Lambda*mB1^2*ml*mX^2*(mB^2 - s)^2*s*(ml^2 + mN^2 - t) + 
       4*C3L1*C3L1c*CNBM1^2*mB1^2*ml^2*mX^2*(mB^2 - s)^2*s*
        (ml^2 + mN^2 - t) + 4*C3R1*C3R1c*CNBM1^2*mB1^2*ml^2*mX^2*(mB^2 - s)^2*
        s*(ml^2 + mN^2 - t) + 32*C1L1^2*CNBM1^2*Lambda^2*mN^2*mX^2*
        (mB^2 - s)^2*s*(ml^2 + mN^2 - t) + 32*C1R1^2*CNBM1^2*Lambda^2*mN^2*
        mX^2*(mB^2 - s)^2*s*(ml^2 + mN^2 - t) - 2*C3L1*C3L1c*CNBM1^2*mB1^2*
        mN^2*mX^2*(mB^2 - s)^2*s*(ml^2 + mN^2 - t) - 2*C3R1*C3R1c*CNBM1^2*
        mB1^2*mN^2*mX^2*(mB^2 - s)^2*s*(ml^2 + mN^2 - t) + 
       16*C1L1*C3L1*CNBM1^2*Lambda*ml*mN^2*mX^2*(mB^2 - s)^2*s*
        (ml^2 + mN^2 - t) + 16*C1L1*C3L1c*CNBM1^2*Lambda*ml*mN^2*mX^2*
        (mB^2 - s)^2*s*(ml^2 + mN^2 - t) + 16*C1R1*C3R1*CNBM1^2*Lambda*ml*
        mN^2*mX^2*(mB^2 - s)^2*s*(ml^2 + mN^2 - t) + 16*C1R1*C3R1c*CNBM1^2*
        Lambda*ml*mN^2*mX^2*(mB^2 - s)^2*s*(ml^2 + mN^2 - t) + 
       4*C3L1*C3L1c*CNBM1^2*ml^2*mN^2*mX^2*(mB^2 - s)^2*s*(ml^2 + mN^2 - t) + 
       4*C3R1*C3R1c*CNBM1^2*ml^2*mN^2*mX^2*(mB^2 - s)^2*s*(ml^2 + mN^2 - t) - 
       4*C3L1*C3L1c*CNBM1^2*mB1^2*mX^4*(mB^2 - s)^2*s*(ml^2 + mN^2 - t) - 
       4*C3R1*C3R1c*CNBM1^2*mB1^2*mX^4*(mB^2 - s)^2*s*(ml^2 + mN^2 - t) - 
       4*C3L1*C3L1c*CNBM1^2*mN^2*mX^4*(mB^2 - s)^2*s*(ml^2 + mN^2 - t) - 
       4*C3R1*C3R1c*CNBM1^2*mN^2*mX^4*(mB^2 - s)^2*s*(ml^2 + mN^2 - t) + 
       32*C1L*C1L1*CNBM*CNBM1*Lambda^2*mB*mB1*mX^2*(mB^2 - s)*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) + 32*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mB*mB1*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 32*C1R*C1R1*CNBM*CNBM1*
        Lambda^2*mB*mB1*mX^2*(mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 
       32*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mB*mB1*mX^2*(mB^2 - s)*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) + 16*C1L1*C3L*CNBM*CNBM1*Lambda*mB*mB1*ml*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 16*C1Lc*C3L1*CNBM*CNBM1*
        Lambda*mB*mB1*ml*mX^2*(mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 
       16*C1L*C3L1c*CNBM*CNBM1*Lambda*mB*mB1*ml*mX^2*(mB^2 - s)*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) + 16*C1L1*C3Lc*CNBM*CNBM1*Lambda*mB*mB1*ml*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 16*C1R1*C3R*CNBM*CNBM1*
        Lambda*mB*mB1*ml*mX^2*(mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 
       16*C1Rc*C3R1*CNBM*CNBM1*Lambda*mB*mB1*ml*mX^2*(mB^2 - s)*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) + 16*C1R*C3R1c*CNBM*CNBM1*Lambda*mB*mB1*ml*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 16*C1R1*C3Rc*CNBM*CNBM1*
        Lambda*mB*mB1*ml*mX^2*(mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 
       8*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) + 8*C1R*C3L1c*CNBM*CNBM1*Lambda*mB*ml^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 8*C1Lc*C3R1*CNBM*CNBM1*
        Lambda*mB*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 
       8*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) + 8*C1R1*C3L*CNBM*CNBM1*Lambda*mB1*ml^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 8*C1R1*C3Lc*CNBM*CNBM1*
        Lambda*mB1*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 
       8*C1L1*C3R*CNBM*CNBM1*Lambda*mB1*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) + 8*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB1*ml^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 4*C3L*C3L1c*CNBM*CNBM1*
        mB*mB1*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 
       4*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) + 4*C3R*C3R1c*CNBM*CNBM1*mB*mB1*ml^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 4*C3R1*C3Rc*CNBM*CNBM1*
        mB*mB1*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 
       32*C1L*C1L1*CNBM*CNBM1*Lambda^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) + 32*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 32*C1R*C1R1*CNBM*CNBM1*
        Lambda^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 
       32*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) - 2*C3L*C3L1c*CNBM*CNBM1*mB*mB1*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) - 2*C3L1*C3Lc*CNBM*CNBM1*
        mB*mB1*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) - 
       2*C3R*C3R1c*CNBM*CNBM1*mB*mB1*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) - 2*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 16*C1L1*C3L*CNBM*CNBM1*
        Lambda*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 
       16*C1Lc*C3L1*CNBM*CNBM1*Lambda*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) + 16*C1L*C3L1c*CNBM*CNBM1*Lambda*ml*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 16*C1L1*C3Lc*CNBM*CNBM1*
        Lambda*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 
       16*C1R1*C3R*CNBM*CNBM1*Lambda*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) + 16*C1Rc*C3R1*CNBM*CNBM1*Lambda*ml*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 16*C1R*C3R1c*CNBM*CNBM1*
        Lambda*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 
       16*C1R1*C3Rc*CNBM*CNBM1*Lambda*ml*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) + 4*C3L*C3L1c*CNBM*CNBM1*ml^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s*(ml^2 + mN^2 - t) + 4*C3L1*C3Lc*CNBM*CNBM1*ml^2*mN^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 
       4*C3R*C3R1c*CNBM*CNBM1*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) + 4*C3R1*C3Rc*CNBM*CNBM1*ml^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s*(ml^2 + mN^2 - t) + 8*C1R1*C3L*CNBM*CNBM1*Lambda*mB*
        mX^4*(mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 
       8*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*mX^4*(mB^2 - s)*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) + 8*C1L1*C3R*CNBM*CNBM1*Lambda*mB*mX^4*(mB^2 - s)*
        (mB1^2 - s)*s*(ml^2 + mN^2 - t) + 8*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*
        mX^4*(mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 
       8*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*mX^4*(mB^2 - s)*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) + 8*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*mX^4*(mB^2 - s)*
        (mB1^2 - s)*s*(ml^2 + mN^2 - t) + 8*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*
        mX^4*(mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 
       8*C1L*C3R1c*CNBM*CNBM1*Lambda*mB1*mX^4*(mB^2 - s)*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) - 4*C3L*C3L1c*CNBM*CNBM1*mB*mB1*mX^4*(mB^2 - s)*
        (mB1^2 - s)*s*(ml^2 + mN^2 - t) - 4*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) - 4*C3R*C3R1c*CNBM*CNBM1*
        mB*mB1*mX^4*(mB^2 - s)*(mB1^2 - s)*s*(ml^2 + mN^2 - t) - 
       4*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*mX^4*(mB^2 - s)*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) + 32*C1R1*C1RSD*CNBM1*Lambda^2*mX^2*(mB^2 - s)^2*
        (mB1^2 - s)*s*(ml^2 + mN^2 - t) + 32*C1R1*C1RSDc*CNBM1*Lambda^2*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s*(ml^2 + mN^2 - t) - 
       8*C1R1*C3LSD*CNBM1*Lambda*mB1*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) - 8*C1R1*C3LSDc*CNBM1*Lambda*mB1*mX^2*(mB^2 - s)^2*
        (mB1^2 - s)*s*(ml^2 + mN^2 - t) + 8*C1L1*C3RSD*CNBM1*Lambda*mB1*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 
       8*C1L1*C3RSDc*CNBM1*Lambda*mB1*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) + 16*C1RSDc*C3R1*CNBM1*Lambda*ml*mX^2*(mB^2 - s)^2*
        (mB1^2 - s)*s*(ml^2 + mN^2 - t) + 16*C1RSD*C3R1c*CNBM1*Lambda*ml*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s*(ml^2 + mN^2 - t) - 
       8*C3LSDc*C3R1*CNBM1*mB1*ml*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) - 8*C3LSD*C3R1c*CNBM1*mB1*ml*mX^2*(mB^2 - s)^2*
        (mB1^2 - s)*s*(ml^2 + mN^2 - t) + 8*C3L1c*C3RSD*CNBM1*mB1*ml*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 
       8*C3L1*C3RSDc*CNBM1*mB1*ml*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) + 6*C3R1c*C3RSD*CNBM1*ml^2*mX^2*(mB^2 - s)^2*
        (mB1^2 - s)*s*(ml^2 + mN^2 - t) + 6*C3R1*C3RSDc*CNBM1*ml^2*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 
       2*C3R1c*C3RSD*CNBM1*mM^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) + 2*C3R1*C3RSDc*CNBM1*mM^2*mX^2*(mB^2 - s)^2*
        (mB1^2 - s)*s*(ml^2 + mN^2 - t) + 6*C3L1c*C3LSD*CNBM1*mB1*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 
       6*C3L1*C3LSDc*CNBM1*mB1*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t) - 6*C3R1c*C3RSD*CNBM1*mB1*mN*mX^2*(mB^2 - s)^2*
        (mB1^2 - s)*s*(ml^2 + mN^2 - t) - 6*C3R1*C3RSDc*CNBM1*mB1*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s*(ml^2 + mN^2 - t) + 
       32*C1L*C1Lc*CNBM^2*Lambda^2*mB^2*mX^2*(mB1^2 - s)^2*s*
        (ml^2 + mN^2 - t) + 32*C1R*C1Rc*CNBM^2*Lambda^2*mB^2*mX^2*
        (mB1^2 - s)^2*s*(ml^2 + mN^2 - t) + 16*C1Lc*C3L*CNBM^2*Lambda*mB^2*ml*
        mX^2*(mB1^2 - s)^2*s*(ml^2 + mN^2 - t) + 16*C1L*C3Lc*CNBM^2*Lambda*
        mB^2*ml*mX^2*(mB1^2 - s)^2*s*(ml^2 + mN^2 - t) + 
       16*C1Rc*C3R*CNBM^2*Lambda*mB^2*ml*mX^2*(mB1^2 - s)^2*s*
        (ml^2 + mN^2 - t) + 16*C1R*C3Rc*CNBM^2*Lambda*mB^2*ml*mX^2*
        (mB1^2 - s)^2*s*(ml^2 + mN^2 - t) + 4*C3L*C3Lc*CNBM^2*mB^2*ml^2*mX^2*
        (mB1^2 - s)^2*s*(ml^2 + mN^2 - t) + 4*C3R*C3Rc*CNBM^2*mB^2*ml^2*mX^2*
        (mB1^2 - s)^2*s*(ml^2 + mN^2 - t) + 32*C1L*C1Lc*CNBM^2*Lambda^2*mN^2*
        mX^2*(mB1^2 - s)^2*s*(ml^2 + mN^2 - t) + 32*C1R*C1Rc*CNBM^2*Lambda^2*
        mN^2*mX^2*(mB1^2 - s)^2*s*(ml^2 + mN^2 - t) - 2*C3L*C3Lc*CNBM^2*mB^2*
        mN^2*mX^2*(mB1^2 - s)^2*s*(ml^2 + mN^2 - t) - 2*C3R*C3Rc*CNBM^2*mB^2*
        mN^2*mX^2*(mB1^2 - s)^2*s*(ml^2 + mN^2 - t) + 
       16*C1Lc*C3L*CNBM^2*Lambda*ml*mN^2*mX^2*(mB1^2 - s)^2*s*
        (ml^2 + mN^2 - t) + 16*C1L*C3Lc*CNBM^2*Lambda*ml*mN^2*mX^2*
        (mB1^2 - s)^2*s*(ml^2 + mN^2 - t) + 16*C1Rc*C3R*CNBM^2*Lambda*ml*mN^2*
        mX^2*(mB1^2 - s)^2*s*(ml^2 + mN^2 - t) + 16*C1R*C3Rc*CNBM^2*Lambda*ml*
        mN^2*mX^2*(mB1^2 - s)^2*s*(ml^2 + mN^2 - t) + 4*C3L*C3Lc*CNBM^2*ml^2*
        mN^2*mX^2*(mB1^2 - s)^2*s*(ml^2 + mN^2 - t) + 4*C3R*C3Rc*CNBM^2*ml^2*
        mN^2*mX^2*(mB1^2 - s)^2*s*(ml^2 + mN^2 - t) - 4*C3L*C3Lc*CNBM^2*mB^2*
        mX^4*(mB1^2 - s)^2*s*(ml^2 + mN^2 - t) - 4*C3R*C3Rc*CNBM^2*mB^2*mX^4*
        (mB1^2 - s)^2*s*(ml^2 + mN^2 - t) - 4*C3L*C3Lc*CNBM^2*mN^2*mX^4*
        (mB1^2 - s)^2*s*(ml^2 + mN^2 - t) - 4*C3R*C3Rc*CNBM^2*mN^2*mX^4*
        (mB1^2 - s)^2*s*(ml^2 + mN^2 - t) - 32*C1Lc*C1LSD*CNBM*Lambda^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mN^2 - t) - 
       32*C1L*C1LSDc*CNBM*Lambda^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*
        (ml^2 + mN^2 - t) + 32*C1Rc*C1RSD*CNBM*Lambda^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*s*(ml^2 + mN^2 - t) + 32*C1R*C1RSDc*CNBM*Lambda^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mN^2 - t) - 
       8*C1Rc*C3LSD*CNBM*Lambda*mB*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*
        (ml^2 + mN^2 - t) - 8*C1R*C3LSDc*CNBM*Lambda*mB*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*s*(ml^2 + mN^2 - t) + 8*C1Lc*C3RSD*CNBM*Lambda*mB*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mN^2 - t) + 
       8*C1L*C3RSDc*CNBM*Lambda*mB*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*
        (ml^2 + mN^2 - t) - 16*C1LSDc*C3L*CNBM*Lambda*ml*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*s*(ml^2 + mN^2 - t) - 16*C1LSD*C3Lc*CNBM*Lambda*ml*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mN^2 - t) + 
       16*C1RSDc*C3R*CNBM*Lambda*ml*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*
        (ml^2 + mN^2 - t) + 16*C1RSD*C3Rc*CNBM*Lambda*ml*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*s*(ml^2 + mN^2 - t) - 8*C3LSDc*C3R*CNBM*mB*ml*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mN^2 - t) - 
       8*C3LSD*C3Rc*CNBM*mB*ml*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*
        (ml^2 + mN^2 - t) + 8*C3Lc*C3RSD*CNBM*mB*ml*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*s*(ml^2 + mN^2 - t) + 8*C3L*C3RSDc*CNBM*mB*ml*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mN^2 - t) - 
       6*C3Lc*C3LSD*CNBM*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*
        (ml^2 + mN^2 - t) - 6*C3L*C3LSDc*CNBM*ml^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*s*(ml^2 + mN^2 - t) + 6*C3Rc*C3RSD*CNBM*ml^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mN^2 - t) + 
       6*C3R*C3RSDc*CNBM*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*
        (ml^2 + mN^2 - t) - 2*C3Lc*C3LSD*CNBM*mM^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*s*(ml^2 + mN^2 - t) - 2*C3L*C3LSDc*CNBM*mM^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mN^2 - t) + 
       2*C3Rc*C3RSD*CNBM*mM^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*
        (ml^2 + mN^2 - t) + 2*C3R*C3RSDc*CNBM*mM^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*s*(ml^2 + mN^2 - t) + 6*C3Lc*C3LSD*CNBM*mB*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mN^2 - t) + 
       6*C3L*C3LSDc*CNBM*mB*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*
        (ml^2 + mN^2 - t) - 6*C3Rc*C3RSD*CNBM*mB*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*s*(ml^2 + mN^2 - t) - 6*C3R*C3RSDc*CNBM*mB*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mN^2 - t) - 
       32*C1L1^2*CNBM1^2*Lambda^2*mX^2*(mB^2 - s)^2*s^2*(ml^2 + mN^2 - t) - 
       32*C1R1^2*CNBM1^2*Lambda^2*mX^2*(mB^2 - s)^2*s^2*(ml^2 + mN^2 - t) + 
       2*C3L1*C3L1c*CNBM1^2*mB1^2*mX^2*(mB^2 - s)^2*s^2*(ml^2 + mN^2 - t) + 
       2*C3R1*C3R1c*CNBM1^2*mB1^2*mX^2*(mB^2 - s)^2*s^2*(ml^2 + mN^2 - t) - 
       16*C1L1*C3L1*CNBM1^2*Lambda*ml*mX^2*(mB^2 - s)^2*s^2*
        (ml^2 + mN^2 - t) - 16*C1L1*C3L1c*CNBM1^2*Lambda*ml*mX^2*(mB^2 - s)^2*
        s^2*(ml^2 + mN^2 - t) - 16*C1R1*C3R1*CNBM1^2*Lambda*ml*mX^2*
        (mB^2 - s)^2*s^2*(ml^2 + mN^2 - t) - 16*C1R1*C3R1c*CNBM1^2*Lambda*ml*
        mX^2*(mB^2 - s)^2*s^2*(ml^2 + mN^2 - t) - 4*C3L1*C3L1c*CNBM1^2*ml^2*
        mX^2*(mB^2 - s)^2*s^2*(ml^2 + mN^2 - t) - 4*C3R1*C3R1c*CNBM1^2*ml^2*
        mX^2*(mB^2 - s)^2*s^2*(ml^2 + mN^2 - t) + 2*C3L1*C3L1c*CNBM1^2*mN^2*
        mX^2*(mB^2 - s)^2*s^2*(ml^2 + mN^2 - t) + 2*C3R1*C3R1c*CNBM1^2*mN^2*
        mX^2*(mB^2 - s)^2*s^2*(ml^2 + mN^2 - t) + 4*C3L1*C3L1c*CNBM1^2*mX^4*
        (mB^2 - s)^2*s^2*(ml^2 + mN^2 - t) + 4*C3R1*C3R1c*CNBM1^2*mX^4*
        (mB^2 - s)^2*s^2*(ml^2 + mN^2 - t) + 2*C3L*C3L1c*CNBM*CNBM1*mB*mB1*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s^2*(ml^2 + mN^2 - t) + 
       2*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2*
        (ml^2 + mN^2 - t) + 2*C3R*C3R1c*CNBM*CNBM1*mB*mB1*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s^2*(ml^2 + mN^2 - t) + 2*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s^2*(ml^2 + mN^2 - t) + 
       2*C3L*C3L1c*CNBM*CNBM1*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2*
        (ml^2 + mN^2 - t) + 2*C3L1*C3Lc*CNBM*CNBM1*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s^2*(ml^2 + mN^2 - t) + 2*C3R*C3R1c*CNBM*CNBM1*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s^2*(ml^2 + mN^2 - t) + 
       2*C3R1*C3Rc*CNBM*CNBM1*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2*
        (ml^2 + mN^2 - t) + 4*C3L*C3L1c*CNBM*CNBM1*mX^4*(mB^2 - s)*
        (mB1^2 - s)*s^2*(ml^2 + mN^2 - t) + 4*C3L1*C3Lc*CNBM*CNBM1*mX^4*
        (mB^2 - s)*(mB1^2 - s)*s^2*(ml^2 + mN^2 - t) + 
       4*C3R*C3R1c*CNBM*CNBM1*mX^4*(mB^2 - s)*(mB1^2 - s)*s^2*
        (ml^2 + mN^2 - t) + 4*C3R1*C3Rc*CNBM*CNBM1*mX^4*(mB^2 - s)*
        (mB1^2 - s)*s^2*(ml^2 + mN^2 - t) + 2*C3L1c*C3LSD*CNBM1*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s^2*(ml^2 + mN^2 - t) + 
       2*C3L1*C3LSDc*CNBM1*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s^2*
        (ml^2 + mN^2 - t) - 32*C1L*C1Lc*CNBM^2*Lambda^2*mX^2*(mB1^2 - s)^2*
        s^2*(ml^2 + mN^2 - t) - 32*C1R*C1Rc*CNBM^2*Lambda^2*mX^2*
        (mB1^2 - s)^2*s^2*(ml^2 + mN^2 - t) + 2*C3L*C3Lc*CNBM^2*mB^2*mX^2*
        (mB1^2 - s)^2*s^2*(ml^2 + mN^2 - t) + 2*C3R*C3Rc*CNBM^2*mB^2*mX^2*
        (mB1^2 - s)^2*s^2*(ml^2 + mN^2 - t) - 16*C1Lc*C3L*CNBM^2*Lambda*ml*
        mX^2*(mB1^2 - s)^2*s^2*(ml^2 + mN^2 - t) - 16*C1L*C3Lc*CNBM^2*Lambda*
        ml*mX^2*(mB1^2 - s)^2*s^2*(ml^2 + mN^2 - t) - 
       16*C1Rc*C3R*CNBM^2*Lambda*ml*mX^2*(mB1^2 - s)^2*s^2*
        (ml^2 + mN^2 - t) - 16*C1R*C3Rc*CNBM^2*Lambda*ml*mX^2*(mB1^2 - s)^2*
        s^2*(ml^2 + mN^2 - t) - 4*C3L*C3Lc*CNBM^2*ml^2*mX^2*(mB1^2 - s)^2*s^2*
        (ml^2 + mN^2 - t) - 4*C3R*C3Rc*CNBM^2*ml^2*mX^2*(mB1^2 - s)^2*s^2*
        (ml^2 + mN^2 - t) + 2*C3L*C3Lc*CNBM^2*mN^2*mX^2*(mB1^2 - s)^2*s^2*
        (ml^2 + mN^2 - t) + 2*C3R*C3Rc*CNBM^2*mN^2*mX^2*(mB1^2 - s)^2*s^2*
        (ml^2 + mN^2 - t) + 4*C3L*C3Lc*CNBM^2*mX^4*(mB1^2 - s)^2*s^2*
        (ml^2 + mN^2 - t) + 4*C3R*C3Rc*CNBM^2*mX^4*(mB1^2 - s)^2*s^2*
        (ml^2 + mN^2 - t) + 2*C3Lc*C3LSD*CNBM*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        s^2*(ml^2 + mN^2 - t) + 2*C3L*C3LSDc*CNBM*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*s^2*(ml^2 + mN^2 - t) - 2*C3Rc*C3RSD*CNBM*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*s^2*(ml^2 + mN^2 - t) - 
       2*C3R*C3RSDc*CNBM*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s^2*
        (ml^2 + mN^2 - t) - 2*C3L1*C3L1c*CNBM1^2*mX^2*(mB^2 - s)^2*s^3*
        (ml^2 + mN^2 - t) - 2*C3R1*C3R1c*CNBM1^2*mX^2*(mB^2 - s)^2*s^3*
        (ml^2 + mN^2 - t) - 2*C3L*C3Lc*CNBM^2*mX^2*(mB1^2 - s)^2*s^3*
        (ml^2 + mN^2 - t) - 2*C3R*C3Rc*CNBM^2*mX^2*(mB1^2 - s)^2*s^3*
        (ml^2 + mN^2 - t) + 8*C1R1*C3L*CNBM*CNBM1*Lambda*mB1*ml^2*mN^2*mX^2*
        (mB1^2 - s)*(-mB^2 + s)*(ml^2 + mN^2 - t) + 8*C1R1*C3Lc*CNBM*CNBM1*
        Lambda*mB1*ml^2*mN^2*mX^2*(mB1^2 - s)*(-mB^2 + s)*(ml^2 + mN^2 - t) + 
       8*C1L1*C3R*CNBM*CNBM1*Lambda*mB1*ml^2*mN^2*mX^2*(mB1^2 - s)*
        (-mB^2 + s)*(ml^2 + mN^2 - t) + 8*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB1*
        ml^2*mN^2*mX^2*(mB1^2 - s)*(-mB^2 + s)*(ml^2 + mN^2 - t) + 
       8*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*mN^2*mX^4*(mB1^2 - s)*(-mB^2 + s)*
        (ml^2 + mN^2 - t) + 8*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*mN^2*mX^4*
        (mB1^2 - s)*(-mB^2 + s)*(ml^2 + mN^2 - t) + 8*C1Lc*C3R1*CNBM*CNBM1*
        Lambda*mB1*mN^2*mX^4*(mB1^2 - s)*(-mB^2 + s)*(ml^2 + mN^2 - t) + 
       8*C1L*C3R1c*CNBM*CNBM1*Lambda*mB1*mN^2*mX^4*(mB1^2 - s)*(-mB^2 + s)*
        (ml^2 + mN^2 - t) + 8*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*ml^2*mX^2*
        (mB1^2 - s)*s*(-mB^2 + s)*(ml^2 + mN^2 - t) + 8*C1R*C3L1c*CNBM*CNBM1*
        Lambda*mB1*ml^2*mX^2*(mB1^2 - s)*s*(-mB^2 + s)*(ml^2 + mN^2 - t) + 
       8*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*ml^2*mX^2*(mB1^2 - s)*s*(-mB^2 + s)*
        (ml^2 + mN^2 - t) + 8*C1L*C3R1c*CNBM*CNBM1*Lambda*mB1*ml^2*mX^2*
        (mB1^2 - s)*s*(-mB^2 + s)*(ml^2 + mN^2 - t) + 8*C1R1*C3L*CNBM*CNBM1*
        Lambda*mB1*mX^4*(mB1^2 - s)*s*(-mB^2 + s)*(ml^2 + mN^2 - t) + 
       8*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB1*mX^4*(mB1^2 - s)*s*(-mB^2 + s)*
        (ml^2 + mN^2 - t) + 8*C1L1*C3R*CNBM*CNBM1*Lambda*mB1*mX^4*(mB1^2 - s)*
        s*(-mB^2 + s)*(ml^2 + mN^2 - t) + 8*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB1*
        mX^4*(mB1^2 - s)*s*(-mB^2 + s)*(ml^2 + mN^2 - t) + 
       8*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*ml^2*mN^2*mX^2*(mB^2 - s)*
        (-mB1^2 + s)*(ml^2 + mN^2 - t) + 8*C1R*C3L1c*CNBM*CNBM1*Lambda*mB*
        ml^2*mN^2*mX^2*(mB^2 - s)*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       8*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*ml^2*mN^2*mX^2*(mB^2 - s)*
        (-mB1^2 + s)*(ml^2 + mN^2 - t) + 8*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*
        ml^2*mN^2*mX^2*(mB^2 - s)*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       8*C1R1*C3L*CNBM*CNBM1*Lambda*mB*mN^2*mX^4*(mB^2 - s)*(-mB1^2 + s)*
        (ml^2 + mN^2 - t) + 8*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*mN^2*mX^4*
        (mB^2 - s)*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 8*C1L1*C3R*CNBM*CNBM1*
        Lambda*mB*mN^2*mX^4*(mB^2 - s)*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       8*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*mN^2*mX^4*(mB^2 - s)*(-mB1^2 + s)*
        (ml^2 + mN^2 - t) + 8*C1R1*C3LSD*CNBM1*Lambda*ml^2*mN*mX^2*
        (mB^2 - s)^2*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       8*C1R1*C3LSDc*CNBM1*Lambda*ml^2*mN*mX^2*(mB^2 - s)^2*(-mB1^2 + s)*
        (ml^2 + mN^2 - t) + 8*C1LSDc*C3R1*CNBM1*Lambda*ml^2*mN*mX^2*
        (mB^2 - s)^2*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       8*C1LSD*C3R1c*CNBM1*Lambda*ml^2*mN*mX^2*(mB^2 - s)^2*(-mB1^2 + s)*
        (ml^2 + mN^2 - t) + 8*C1L1*C3RSD*CNBM1*Lambda*mM^2*mN*mX^2*
        (mB^2 - s)^2*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       8*C1L1*C3RSDc*CNBM1*Lambda*mM^2*mN*mX^2*(mB^2 - s)^2*(-mB1^2 + s)*
        (ml^2 + mN^2 - t) + 8*C3L1c*C3RSD*CNBM1*ml*mM^2*mN*mX^2*(mB^2 - s)^2*
        (-mB1^2 + s)*(ml^2 + mN^2 - t) + 8*C3L1*C3RSDc*CNBM1*ml*mM^2*mN*mX^2*
        (mB^2 - s)^2*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       16*C1R1*C3RSD*CNBM1*Lambda*ml*mN^2*mX^2*(mB^2 - s)^2*(-mB1^2 + s)*
        (ml^2 + mN^2 - t) + 16*C1R1*C3RSDc*CNBM1*Lambda*ml*mN^2*mX^2*
        (mB^2 - s)^2*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       6*C3R1c*C3RSD*CNBM1*ml^2*mN^2*mX^2*(mB^2 - s)^2*(-mB1^2 + s)*
        (ml^2 + mN^2 - t) + 6*C3R1*C3RSDc*CNBM1*ml^2*mN^2*mX^2*(mB^2 - s)^2*
        (-mB1^2 + s)*(ml^2 + mN^2 - t) + 16*C1R1*C3LSD*CNBM1*Lambda*mN^3*mX^2*
        (mB^2 - s)^2*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       16*C1R1*C3LSDc*CNBM1*Lambda*mN^3*mX^2*(mB^2 - s)^2*(-mB1^2 + s)*
        (ml^2 + mN^2 - t) + 8*C3LSDc*C3R1*CNBM1*ml*mN^3*mX^2*(mB^2 - s)^2*
        (-mB1^2 + s)*(ml^2 + mN^2 - t) + 8*C3LSD*C3R1c*CNBM1*ml*mN^3*mX^2*
        (mB^2 - s)^2*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       8*C1RSDc*C3L1*CNBM1*Lambda*mN*mX^4*(mB^2 - s)^2*(-mB1^2 + s)*
        (ml^2 + mN^2 - t) + 8*C1RSD*C3L1c*CNBM1*Lambda*mN*mX^4*(mB^2 - s)^2*
        (-mB1^2 + s)*(ml^2 + mN^2 - t) + 6*C3L1c*C3LSD*CNBM1*mN^2*mX^4*
        (mB^2 - s)^2*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       6*C3L1*C3LSDc*CNBM1*mN^2*mX^4*(mB^2 - s)^2*(-mB1^2 + s)*
        (ml^2 + mN^2 - t) + 8*C1R1*C3L*CNBM*CNBM1*Lambda*mB*ml^2*mX^2*
        (mB^2 - s)*s*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 8*C1R1*C3Lc*CNBM*CNBM1*
        Lambda*mB*ml^2*mX^2*(mB^2 - s)*s*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       8*C1L1*C3R*CNBM*CNBM1*Lambda*mB*ml^2*mX^2*(mB^2 - s)*s*(-mB1^2 + s)*
        (ml^2 + mN^2 - t) + 8*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*ml^2*mX^2*
        (mB^2 - s)*s*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 8*C1Rc*C3L1*CNBM*CNBM1*
        Lambda*mB*mX^4*(mB^2 - s)*s*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       8*C1R*C3L1c*CNBM*CNBM1*Lambda*mB*mX^4*(mB^2 - s)*s*(-mB1^2 + s)*
        (ml^2 + mN^2 - t) + 8*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*mX^4*(mB^2 - s)*
        s*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 8*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*
        mX^4*(mB^2 - s)*s*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       4*C3L*C3L1c*CNBM*CNBM1*mN^2*mX^4*(mB^2 - s)*s*(-mB1^2 + s)*
        (ml^2 + mN^2 - t) + 4*C3L1*C3Lc*CNBM*CNBM1*mN^2*mX^4*(mB^2 - s)*s*
        (-mB1^2 + s)*(ml^2 + mN^2 - t) + 4*C3R*C3R1c*CNBM*CNBM1*mN^2*mX^4*
        (mB^2 - s)*s*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 4*C3R1*C3Rc*CNBM*CNBM1*
        mN^2*mX^4*(mB^2 - s)*s*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       32*C1L1*C1LSD*CNBM1*Lambda^2*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s)*
        (ml^2 + mN^2 - t) + 32*C1L1*C1LSDc*CNBM1*Lambda^2*mX^2*(mB^2 - s)^2*s*
        (-mB1^2 + s)*(ml^2 + mN^2 - t) + 16*C1LSDc*C3L1*CNBM1*Lambda*ml*mX^2*
        (mB^2 - s)^2*s*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       16*C1LSD*C3L1c*CNBM1*Lambda*ml*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s)*
        (ml^2 + mN^2 - t) + 6*C3L1c*C3LSD*CNBM1*ml^2*mX^2*(mB^2 - s)^2*s*
        (-mB1^2 + s)*(ml^2 + mN^2 - t) + 6*C3L1*C3LSDc*CNBM1*ml^2*mX^2*
        (mB^2 - s)^2*s*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       2*C3L1c*C3LSD*CNBM1*mM^2*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s)*
        (ml^2 + mN^2 - t) + 2*C3L1*C3LSDc*CNBM1*mM^2*mX^2*(mB^2 - s)^2*s*
        (-mB1^2 + s)*(ml^2 + mN^2 - t) + 32*C1L*C1L1*CNBM*CNBM1*Lambda^2*mX^2*
        (mB^2 - s)*s^2*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       32*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s)*
        (ml^2 + mN^2 - t) + 32*C1R*C1R1*CNBM*CNBM1*Lambda^2*mX^2*(mB^2 - s)*
        s^2*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 32*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*
        mX^2*(mB^2 - s)*s^2*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       16*C1L1*C3L*CNBM*CNBM1*Lambda*ml*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s)*
        (ml^2 + mN^2 - t) + 16*C1Lc*C3L1*CNBM*CNBM1*Lambda*ml*mX^2*(mB^2 - s)*
        s^2*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 16*C1L*C3L1c*CNBM*CNBM1*Lambda*
        ml*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       16*C1L1*C3Lc*CNBM*CNBM1*Lambda*ml*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s)*
        (ml^2 + mN^2 - t) + 16*C1R1*C3R*CNBM*CNBM1*Lambda*ml*mX^2*(mB^2 - s)*
        s^2*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 16*C1Rc*C3R1*CNBM*CNBM1*Lambda*
        ml*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       16*C1R*C3R1c*CNBM*CNBM1*Lambda*ml*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s)*
        (ml^2 + mN^2 - t) + 16*C1R1*C3Rc*CNBM*CNBM1*Lambda*ml*mX^2*(mB^2 - s)*
        s^2*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 4*C3L*C3L1c*CNBM*CNBM1*ml^2*mX^2*
        (mB^2 - s)*s^2*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       4*C3L1*C3Lc*CNBM*CNBM1*ml^2*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s)*
        (ml^2 + mN^2 - t) + 4*C3R*C3R1c*CNBM*CNBM1*ml^2*mX^2*(mB^2 - s)*s^2*
        (-mB1^2 + s)*(ml^2 + mN^2 - t) + 4*C3R1*C3Rc*CNBM*CNBM1*ml^2*mX^2*
        (mB^2 - s)*s^2*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       2*C3R1c*C3RSD*CNBM1*mX^2*(mB^2 - s)^2*s^2*(-mB1^2 + s)*
        (ml^2 + mN^2 - t) + 2*C3R1*C3RSDc*CNBM1*mX^2*(mB^2 - s)^2*s^2*
        (-mB1^2 + s)*(ml^2 + mN^2 - t) + 2*C3L*C3L1c*CNBM*CNBM1*mX^2*
        (mB^2 - s)*s^3*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       2*C3L1*C3Lc*CNBM*CNBM1*mX^2*(mB^2 - s)*s^3*(-mB1^2 + s)*
        (ml^2 + mN^2 - t) + 2*C3R*C3R1c*CNBM*CNBM1*mX^2*(mB^2 - s)*s^3*
        (-mB1^2 + s)*(ml^2 + mN^2 - t) + 2*C3R1*C3Rc*CNBM*CNBM1*mX^2*
        (mB^2 - s)*s^3*(-mB1^2 + s)*(ml^2 + mN^2 - t) + 
       8*C1L1*C3L1*CNBM1^2*Lambda*mB1^2*ml*mN^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 8*C1L1*C3L1c*CNBM1^2*Lambda*
        mB1^2*ml*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 
       8*C1R1*C3R1*CNBM1^2*Lambda*mB1^2*ml*mN^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 8*C1R1*C3R1c*CNBM1^2*Lambda*
        mB1^2*ml*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 
       2*C3L1*C3L1c*CNBM1^2*mB1^2*ml^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) + 2*C3R1*C3R1c*CNBM1^2*mB1^2*ml^2*mN^2*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 
       8*C1L1*C3L*CNBM*CNBM1*Lambda*mB*mB1*ml*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 8*C1Lc*C3L1*CNBM*CNBM1*
        Lambda*mB*mB1*ml*mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) + 8*C1L*C3L1c*CNBM*CNBM1*Lambda*mB*mB1*ml*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 
       8*C1L1*C3Lc*CNBM*CNBM1*Lambda*mB*mB1*ml*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 8*C1R1*C3R*CNBM*CNBM1*
        Lambda*mB*mB1*ml*mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) + 8*C1Rc*C3R1*CNBM*CNBM1*Lambda*mB*mB1*ml*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 
       8*C1R*C3R1c*CNBM*CNBM1*Lambda*mB*mB1*ml*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 8*C1R1*C3Rc*CNBM*CNBM1*
        Lambda*mB*mB1*ml*mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) + 4*C1R1*C3L*CNBM*CNBM1*Lambda*mB1*ml^2*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 
       4*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB1*ml^2*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 4*C1L1*C3R*CNBM*CNBM1*
        Lambda*mB1*ml^2*mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) + 4*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB1*ml^2*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 
       2*C3L*C3L1c*CNBM*CNBM1*mB*mB1*ml^2*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 2*C3L1*C3Lc*CNBM*CNBM1*mB*
        mB1*ml^2*mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) + 2*C3R*C3R1c*CNBM*CNBM1*mB*mB1*ml^2*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 
       2*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*ml^2*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) - 4*C1RSDc*C3L1*CNBM1*Lambda*
        mB1*ml^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) - 4*C1RSD*C3L1c*CNBM1*Lambda*mB1*ml^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 
       4*C1R1*C3LSD*CNBM1*Lambda*mB1*ml^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 4*C1R1*C3LSDc*CNBM1*Lambda*
        mB1*ml^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) + 4*C1LSDc*C3R1*CNBM1*Lambda*mB1*ml^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 
       4*C1LSD*C3R1c*CNBM1*Lambda*mB1*ml^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) - 4*C1L1*C3RSD*CNBM1*Lambda*
        mB1*ml^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) - 4*C1L1*C3RSDc*CNBM1*Lambda*mB1*ml^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) - 
       4*C3LSDc*C3R1*CNBM1*mB1*ml*mM^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) - 4*C3LSD*C3R1c*CNBM1*mB1*ml*
        mM^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) + 4*C3L1c*C3RSD*CNBM1*mB1*ml*mM^2*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 
       4*C3L1*C3RSDc*CNBM1*mB1*ml*mM^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 8*C1LSDc*C3L1*CNBM1*Lambda*
        mB1*ml*mN*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) + 8*C1LSD*C3L1c*CNBM1*Lambda*mB1*ml*mN*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) - 
       8*C1L1*C3LSD*CNBM1*Lambda*mB1*ml*mN*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) - 8*C1L1*C3LSDc*CNBM1*Lambda*
        mB1*ml*mN*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) - 8*C1RSDc*C3R1*CNBM1*Lambda*mB1*ml*mN*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) - 
       8*C1RSD*C3R1c*CNBM1*Lambda*mB1*ml*mN*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 8*C1R1*C3RSD*CNBM1*Lambda*
        mB1*ml*mN*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) + 8*C1R1*C3RSDc*CNBM1*Lambda*mB1*ml*mN*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 
       8*C1Lc*C3L*CNBM^2*Lambda*mB^2*ml*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) + 8*C1L*C3Lc*CNBM^2*Lambda*mB^2*ml*mN^2*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 
       8*C1Rc*C3R*CNBM^2*Lambda*mB^2*ml*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) + 8*C1R*C3Rc*CNBM^2*Lambda*mB^2*ml*mN^2*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 
       2*C3L*C3Lc*CNBM^2*mB^2*ml^2*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) + 2*C3R*C3Rc*CNBM^2*mB^2*ml^2*mN^2*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) - 
       4*C1RSDc*C3L*CNBM*Lambda*mB*ml^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) - 4*C1RSD*C3Lc*CNBM*Lambda*mB*
        ml^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) + 4*C1Rc*C3LSD*CNBM*Lambda*mB*ml^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 
       4*C1R*C3LSDc*CNBM*Lambda*mB*ml^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 4*C1LSDc*C3R*CNBM*Lambda*mB*
        ml^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) + 4*C1LSD*C3Rc*CNBM*Lambda*mB*ml^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) - 
       4*C1Lc*C3RSD*CNBM*Lambda*mB*ml^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) - 4*C1L*C3RSDc*CNBM*Lambda*mB*
        ml^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) - 4*C3LSDc*C3R*CNBM*mB*ml*mM^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) - 
       4*C3LSD*C3Rc*CNBM*mB*ml*mM^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 4*C3Lc*C3RSD*CNBM*mB*ml*
        mM^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) + 4*C3L*C3RSDc*CNBM*mB*ml*mM^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 
       8*C1LSDc*C3L*CNBM*Lambda*mB*ml*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 8*C1LSD*C3Lc*CNBM*Lambda*mB*
        ml*mN*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) - 8*C1Lc*C3LSD*CNBM*Lambda*mB*ml*mN*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) - 
       8*C1L*C3LSDc*CNBM*Lambda*mB*ml*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) - 8*C1RSDc*C3R*CNBM*Lambda*mB*
        ml*mN*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) - 8*C1RSD*C3Rc*CNBM*Lambda*mB*ml*mN*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 
       8*C1Rc*C3RSD*CNBM*Lambda*mB*ml*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 8*C1R*C3RSDc*CNBM*Lambda*mB*
        ml*mN*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) - 4*C1RSDc*C3L*CNBM*Lambda*ml^2*mN*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) - 
       4*C1RSD*C3Lc*CNBM*Lambda*ml^2*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 4*C1Rc*C3LSD*CNBM*Lambda*
        ml^2*mN*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) + 4*C1R*C3LSDc*CNBM*Lambda*ml^2*mN*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 
       4*C1LSDc*C3R*CNBM*Lambda*ml^2*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 4*C1LSD*C3Rc*CNBM*Lambda*
        ml^2*mN*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) - 4*C1Lc*C3RSD*CNBM*Lambda*ml^2*mN*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) - 
       4*C1L*C3RSDc*CNBM*Lambda*ml^2*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) - 4*C3LSDc*C3R*CNBM*ml*mM^2*
        mN*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) - 
       4*C3LSD*C3Rc*CNBM*ml*mM^2*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 4*C3Lc*C3RSD*CNBM*ml*mM^2*
        mN*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 
       4*C3L*C3RSDc*CNBM*ml*mM^2*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) - 8*C1Lc*C3LSD*CNBM*Lambda*ml*
        mN^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) - 8*C1L*C3LSDc*CNBM*Lambda*ml*mN^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 
       8*C1Rc*C3RSD*CNBM*Lambda*ml*mN^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 8*C1R*C3RSDc*CNBM*Lambda*ml*
        mN^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) - 3*C3Lc*C3LSD*CNBM*ml^2*mN^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) - 
       3*C3L*C3LSDc*CNBM*ml^2*mN^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) + 3*C3Rc*C3RSD*CNBM*ml^2*mN^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 
       3*C3R*C3RSDc*CNBM*ml^2*mN^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) + 4*C3LSDc*C3R*CNBM*ml*mN^3*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) + 
       4*C3LSD*C3Rc*CNBM*ml*mN^3*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) - 4*C3Lc*C3RSD*CNBM*ml*mN^3*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*(ml^2 + mM^2 - s - t) - 
       4*C3L*C3RSDc*CNBM*ml*mN^3*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (ml^2 + mM^2 - s - t) - 8*C1L1*C3L1*CNBM1^2*Lambda*mB1^2*ml*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 
       8*C1L1*C3L1c*CNBM1^2*Lambda*mB1^2*ml*(mB^2 - s)^2*(ml^2 + mX^2 - s)*s*
        (ml^2 + mM^2 - s - t) - 8*C1R1*C3R1*CNBM1^2*Lambda*mB1^2*ml*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 
       8*C1R1*C3R1c*CNBM1^2*Lambda*mB1^2*ml*(mB^2 - s)^2*(ml^2 + mX^2 - s)*s*
        (ml^2 + mM^2 - s - t) - 2*C3L1*C3L1c*CNBM1^2*mB1^2*ml^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 2*C3R1*C3R1c*CNBM1^2*
        mB1^2*ml^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 
       8*C1L1*C3L1*CNBM1^2*Lambda*ml*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*s*
        (ml^2 + mM^2 - s - t) - 8*C1L1*C3L1c*CNBM1^2*Lambda*ml*mN^2*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 
       8*C1R1*C3R1*CNBM1^2*Lambda*ml*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*s*
        (ml^2 + mM^2 - s - t) - 8*C1R1*C3R1c*CNBM1^2*Lambda*ml*mN^2*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 
       2*C3L1*C3L1c*CNBM1^2*ml^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*s*
        (ml^2 + mM^2 - s - t) - 2*C3R1*C3R1c*CNBM1^2*ml^2*mN^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 8*C1L1*C3L*CNBM*CNBM1*
        Lambda*mB*mB1*ml*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*s*
        (ml^2 + mM^2 - s - t) - 8*C1Lc*C3L1*CNBM*CNBM1*Lambda*mB*mB1*ml*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 
       8*C1L*C3L1c*CNBM*CNBM1*Lambda*mB*mB1*ml*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 8*C1L1*C3Lc*CNBM*CNBM1*
        Lambda*mB*mB1*ml*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*s*
        (ml^2 + mM^2 - s - t) - 8*C1R1*C3R*CNBM*CNBM1*Lambda*mB*mB1*ml*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 
       8*C1Rc*C3R1*CNBM*CNBM1*Lambda*mB*mB1*ml*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 8*C1R*C3R1c*CNBM*CNBM1*
        Lambda*mB*mB1*ml*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*s*
        (ml^2 + mM^2 - s - t) - 8*C1R1*C3Rc*CNBM*CNBM1*Lambda*mB*mB1*ml*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) + 
       4*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*ml^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) + 4*C1R*C3L1c*CNBM*CNBM1*
        Lambda*mB1*ml^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*s*
        (ml^2 + mM^2 - s - t) + 4*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*ml^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) + 
       4*C1L*C3R1c*CNBM*CNBM1*Lambda*mB1*ml^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 2*C3L*C3L1c*CNBM*CNBM1*mB*
        mB1*ml^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*s*
        (ml^2 + mM^2 - s - t) - 2*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*ml^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 
       2*C3R*C3R1c*CNBM*CNBM1*mB*mB1*ml^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 2*C3R1*C3Rc*CNBM*CNBM1*mB*
        mB1*ml^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*s*
        (ml^2 + mM^2 - s - t) + 4*C3LSDc*C3R1*CNBM1*mB1*ml*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) + 
       4*C3LSD*C3R1c*CNBM1*mB1*ml*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*
        s*(ml^2 + mM^2 - s - t) - 4*C3L1c*C3RSD*CNBM1*mB1*ml*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 
       4*C3L1*C3RSDc*CNBM1*mB1*ml*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*
        s*(ml^2 + mM^2 - s - t) - 8*C1Lc*C3L*CNBM^2*Lambda*mB^2*ml*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 
       8*C1L*C3Lc*CNBM^2*Lambda*mB^2*ml*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*
        (ml^2 + mM^2 - s - t) - 8*C1Rc*C3R*CNBM^2*Lambda*mB^2*ml*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 
       8*C1R*C3Rc*CNBM^2*Lambda*mB^2*ml*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*
        (ml^2 + mM^2 - s - t) - 2*C3L*C3Lc*CNBM^2*mB^2*ml^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 2*C3R*C3Rc*CNBM^2*mB^2*
        ml^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 
       8*C1Lc*C3L*CNBM^2*Lambda*ml*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*
        (ml^2 + mM^2 - s - t) - 8*C1L*C3Lc*CNBM^2*Lambda*ml*mN^2*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 
       8*C1Rc*C3R*CNBM^2*Lambda*ml*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*
        (ml^2 + mM^2 - s - t) - 8*C1R*C3Rc*CNBM^2*Lambda*ml*mN^2*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 
       2*C3L*C3Lc*CNBM^2*ml^2*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*
        (ml^2 + mM^2 - s - t) - 2*C3R*C3Rc*CNBM^2*ml^2*mN^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) + 8*C1LSDc*C3L*CNBM*Lambda*
        ml*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*
        (ml^2 + mM^2 - s - t) + 8*C1LSD*C3Lc*CNBM*Lambda*ml*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 
       8*C1RSDc*C3R*CNBM*Lambda*ml*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        s*(ml^2 + mM^2 - s - t) - 8*C1RSD*C3Rc*CNBM*Lambda*ml*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) + 
       4*C3LSDc*C3R*CNBM*mB*ml*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*
        (ml^2 + mM^2 - s - t) + 4*C3LSD*C3Rc*CNBM*mB*ml*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 
       4*C3Lc*C3RSD*CNBM*mB*ml*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*
        (ml^2 + mM^2 - s - t) - 4*C3L*C3RSDc*CNBM*mB*ml*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) + 
       3*C3Lc*C3LSD*CNBM*ml^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*
        (ml^2 + mM^2 - s - t) + 3*C3L*C3LSDc*CNBM*ml^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) - 
       3*C3Rc*C3RSD*CNBM*ml^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*
        (ml^2 + mM^2 - s - t) - 3*C3R*C3RSDc*CNBM*ml^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*(ml^2 + mM^2 - s - t) + 
       8*C1L1*C3L1*CNBM1^2*Lambda*ml*(mB^2 - s)^2*(ml^2 + mX^2 - s)*s^2*
        (ml^2 + mM^2 - s - t) + 8*C1L1*C3L1c*CNBM1^2*Lambda*ml*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)*s^2*(ml^2 + mM^2 - s - t) + 
       8*C1R1*C3R1*CNBM1^2*Lambda*ml*(mB^2 - s)^2*(ml^2 + mX^2 - s)*s^2*
        (ml^2 + mM^2 - s - t) + 8*C1R1*C3R1c*CNBM1^2*Lambda*ml*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)*s^2*(ml^2 + mM^2 - s - t) + 
       2*C3L1*C3L1c*CNBM1^2*ml^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*s^2*
        (ml^2 + mM^2 - s - t) + 2*C3R1*C3R1c*CNBM1^2*ml^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)*s^2*(ml^2 + mM^2 - s - t) + 
       8*C1Lc*C3L*CNBM^2*Lambda*ml*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*s^2*
        (ml^2 + mM^2 - s - t) + 8*C1L*C3Lc*CNBM^2*Lambda*ml*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)*s^2*(ml^2 + mM^2 - s - t) + 
       8*C1Rc*C3R*CNBM^2*Lambda*ml*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*s^2*
        (ml^2 + mM^2 - s - t) + 8*C1R*C3Rc*CNBM^2*Lambda*ml*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)*s^2*(ml^2 + mM^2 - s - t) + 2*C3L*C3Lc*CNBM^2*ml^2*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*s^2*(ml^2 + mM^2 - s - t) + 
       2*C3R*C3Rc*CNBM^2*ml^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*s^2*
        (ml^2 + mM^2 - s - t) + 4*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*ml^2*mN^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)*(-mB^2 + s)*(ml^2 + mM^2 - s - t) + 
       4*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*ml^2*mN^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(-mB^2 + s)*(ml^2 + mM^2 - s - t) + 
       4*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*ml^2*mN^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(-mB^2 + s)*(ml^2 + mM^2 - s - t) + 
       4*C1L*C3R1c*CNBM*CNBM1*Lambda*mB1*ml^2*mN^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(-mB^2 + s)*(ml^2 + mM^2 - s - t) + 
       4*C1R1*C3L*CNBM*CNBM1*Lambda*mB1*ml^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*s*
        (-mB^2 + s)*(ml^2 + mM^2 - s - t) + 4*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB1*
        ml^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*s*(-mB^2 + s)*
        (ml^2 + mM^2 - s - t) + 4*C1L1*C3R*CNBM*CNBM1*Lambda*mB1*ml^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)*s*(-mB^2 + s)*(ml^2 + mM^2 - s - t) + 
       4*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB1*ml^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*s*
        (-mB^2 + s)*(ml^2 + mM^2 - s - t) + 4*C1R1*C3L*CNBM*CNBM1*Lambda*mB*
        ml^2*mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t) - 4*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*ml^2*mN^2*
        (mB^2 - s)*(ml^2 + mX^2 - s)*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 
       4*C1R*C3L1c*CNBM*CNBM1*Lambda*mB*ml^2*mN^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 
       4*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*ml^2*mN^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 
       4*C1L1*C3R*CNBM*CNBM1*Lambda*mB*ml^2*mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 4*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*
        ml^2*mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t) - 4*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*ml^2*mN^2*
        (mB^2 - s)*(ml^2 + mX^2 - s)*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 
       4*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*ml^2*mN^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 
       4*C1RSDc*C3L1*CNBM1*Lambda*ml^2*mN*(mB^2 - s)^2*(ml^2 + mX^2 - s)*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 4*C1RSD*C3L1c*CNBM1*Lambda*ml^2*
        mN*(mB^2 - s)^2*(ml^2 + mX^2 - s)*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t) - 4*C1R1*C3LSD*CNBM1*Lambda*ml^2*mN*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 
       4*C1R1*C3LSDc*CNBM1*Lambda*ml^2*mN*(mB^2 - s)^2*(ml^2 + mX^2 - s)*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 4*C1LSDc*C3R1*CNBM1*Lambda*ml^2*
        mN*(mB^2 - s)^2*(ml^2 + mX^2 - s)*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t) - 4*C1LSD*C3R1c*CNBM1*Lambda*ml^2*mN*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 
       4*C1L1*C3RSD*CNBM1*Lambda*ml^2*mN*(mB^2 - s)^2*(ml^2 + mX^2 - s)*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 4*C1L1*C3RSDc*CNBM1*Lambda*ml^2*
        mN*(mB^2 - s)^2*(ml^2 + mX^2 - s)*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t) + 4*C3LSDc*C3R1*CNBM1*ml*mM^2*mN*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 
       4*C3LSD*C3R1c*CNBM1*ml*mM^2*mN*(mB^2 - s)^2*(ml^2 + mX^2 - s)*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 4*C3L1c*C3RSD*CNBM1*ml*mM^2*mN*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 
       4*C3L1*C3RSDc*CNBM1*ml*mM^2*mN*(mB^2 - s)^2*(ml^2 + mX^2 - s)*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 8*C1L1*C3LSD*CNBM1*Lambda*ml*
        mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t) + 8*C1L1*C3LSDc*CNBM1*Lambda*ml*mN^2*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 
       8*C1R1*C3RSD*CNBM1*Lambda*ml*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 8*C1R1*C3RSDc*CNBM1*Lambda*ml*
        mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t) + 3*C3L1c*C3LSD*CNBM1*ml^2*mN^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 
       3*C3L1*C3LSDc*CNBM1*ml^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 3*C3R1c*C3RSD*CNBM1*ml^2*mN^2*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 
       3*C3R1*C3RSDc*CNBM1*ml^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 4*C3LSDc*C3R1*CNBM1*ml*mN^3*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 
       4*C3LSD*C3R1c*CNBM1*ml*mN^3*(mB^2 - s)^2*(ml^2 + mX^2 - s)*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 4*C3L1c*C3RSD*CNBM1*ml*mN^3*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 
       4*C3L1*C3RSDc*CNBM1*ml*mN^3*(mB^2 - s)^2*(ml^2 + mX^2 - s)*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 4*C1R1*C3L*CNBM*CNBM1*Lambda*mB*
        ml^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t) + 4*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*ml^2*
        (mB^2 - s)*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 
       4*C1R*C3L1c*CNBM*CNBM1*Lambda*mB*ml^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 4*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*
        ml^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t) - 4*C1L1*C3R*CNBM*CNBM1*Lambda*mB*ml^2*
        (mB^2 - s)*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 
       4*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*ml^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 4*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*
        ml^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t) - 4*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*ml^2*
        (mB^2 - s)*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 
       8*C1L1*C3L*CNBM*CNBM1*Lambda*ml*mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 8*C1Lc*C3L1*CNBM*CNBM1*Lambda*ml*
        mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t) + 8*C1L*C3L1c*CNBM*CNBM1*Lambda*ml*mN^2*
        (mB^2 - s)*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 
       8*C1L1*C3Lc*CNBM*CNBM1*Lambda*ml*mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 8*C1R1*C3R*CNBM*CNBM1*Lambda*ml*
        mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t) + 8*C1Rc*C3R1*CNBM*CNBM1*Lambda*ml*mN^2*
        (mB^2 - s)*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 
       8*C1R*C3R1c*CNBM*CNBM1*Lambda*ml*mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 8*C1R1*C3Rc*CNBM*CNBM1*Lambda*ml*
        mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t) + 2*C3L*C3L1c*CNBM*CNBM1*ml^2*mN^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)*s*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 
       2*C3L1*C3Lc*CNBM*CNBM1*ml^2*mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 2*C3R*C3R1c*CNBM*CNBM1*ml^2*mN^2*
        (mB^2 - s)*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 
       2*C3R1*C3Rc*CNBM*CNBM1*ml^2*mN^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 8*C1LSDc*C3L1*CNBM1*Lambda*ml*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 
       8*C1LSD*C3L1c*CNBM1*Lambda*ml*(mB^2 - s)^2*(ml^2 + mX^2 - s)*s*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 8*C1RSDc*C3R1*CNBM1*Lambda*ml*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 
       8*C1RSD*C3R1c*CNBM1*Lambda*ml*(mB^2 - s)^2*(ml^2 + mX^2 - s)*s*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 3*C3L1c*C3LSD*CNBM1*ml^2*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 
       3*C3L1*C3LSDc*CNBM1*ml^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t) + 3*C3R1c*C3RSD*CNBM1*ml^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)*s*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 
       3*C3R1*C3RSDc*CNBM1*ml^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t) - 8*C1L1*C3L*CNBM*CNBM1*Lambda*ml*(mB^2 - s)*
        (ml^2 + mX^2 - s)*s^2*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 
       8*C1Lc*C3L1*CNBM*CNBM1*Lambda*ml*(mB^2 - s)*(ml^2 + mX^2 - s)*s^2*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 8*C1L*C3L1c*CNBM*CNBM1*Lambda*ml*
        (mB^2 - s)*(ml^2 + mX^2 - s)*s^2*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 
       8*C1L1*C3Lc*CNBM*CNBM1*Lambda*ml*(mB^2 - s)*(ml^2 + mX^2 - s)*s^2*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 8*C1R1*C3R*CNBM*CNBM1*Lambda*ml*
        (mB^2 - s)*(ml^2 + mX^2 - s)*s^2*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 
       8*C1Rc*C3R1*CNBM*CNBM1*Lambda*ml*(mB^2 - s)*(ml^2 + mX^2 - s)*s^2*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 8*C1R*C3R1c*CNBM*CNBM1*Lambda*ml*
        (mB^2 - s)*(ml^2 + mX^2 - s)*s^2*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 
       8*C1R1*C3Rc*CNBM*CNBM1*Lambda*ml*(mB^2 - s)*(ml^2 + mX^2 - s)*s^2*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 2*C3L*C3L1c*CNBM*CNBM1*ml^2*
        (mB^2 - s)*(ml^2 + mX^2 - s)*s^2*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 
       2*C3L1*C3Lc*CNBM*CNBM1*ml^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s^2*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 2*C3R*C3R1c*CNBM*CNBM1*ml^2*
        (mB^2 - s)*(ml^2 + mX^2 - s)*s^2*(-mB1^2 + s)*(ml^2 + mM^2 - s - t) - 
       2*C3R1*C3Rc*CNBM*CNBM1*ml^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s^2*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t) + 4*C1R1*C3LSD*CNBM1*Lambda*mB1*
        mM^2*(mB^2 - s)^2*(mB1^2 - s)*(-ml^2 - mX^2 + s)*
        (ml^2 + mM^2 - s - t) + 4*C1R1*C3LSDc*CNBM1*Lambda*mB1*mM^2*
        (mB^2 - s)^2*(mB1^2 - s)*(-ml^2 - mX^2 + s)*(ml^2 + mM^2 - s - t) - 
       4*C1L1*C3RSD*CNBM1*Lambda*mB1*mM^2*(mB^2 - s)^2*(mB1^2 - s)*
        (-ml^2 - mX^2 + s)*(ml^2 + mM^2 - s - t) - 4*C1L1*C3RSDc*CNBM1*Lambda*
        mB1*mM^2*(mB^2 - s)^2*(mB1^2 - s)*(-ml^2 - mX^2 + s)*
        (ml^2 + mM^2 - s - t) - C3L1c*C3LSD*CNBM1*mB1*mM^2*mN*(mB^2 - s)^2*
        (mB1^2 - s)*(-ml^2 - mX^2 + s)*(ml^2 + mM^2 - s - t) - 
       C3L1*C3LSDc*CNBM1*mB1*mM^2*mN*(mB^2 - s)^2*(mB1^2 - s)*
        (-ml^2 - mX^2 + s)*(ml^2 + mM^2 - s - t) + C3R1c*C3RSD*CNBM1*mB1*mM^2*
        mN*(mB^2 - s)^2*(mB1^2 - s)*(-ml^2 - mX^2 + s)*
        (ml^2 + mM^2 - s - t) + C3R1*C3RSDc*CNBM1*mB1*mM^2*mN*(mB^2 - s)^2*
        (mB1^2 - s)*(-ml^2 - mX^2 + s)*(ml^2 + mM^2 - s - t) + 
       4*C1Rc*C3LSD*CNBM*Lambda*mB*mM^2*(mB^2 - s)*(mB1^2 - s)^2*
        (-ml^2 - mX^2 + s)*(ml^2 + mM^2 - s - t) + 4*C1R*C3LSDc*CNBM*Lambda*
        mB*mM^2*(mB^2 - s)*(mB1^2 - s)^2*(-ml^2 - mX^2 + s)*
        (ml^2 + mM^2 - s - t) - 4*C1Lc*C3RSD*CNBM*Lambda*mB*mM^2*(mB^2 - s)*
        (mB1^2 - s)^2*(-ml^2 - mX^2 + s)*(ml^2 + mM^2 - s - t) - 
       4*C1L*C3RSDc*CNBM*Lambda*mB*mM^2*(mB^2 - s)*(mB1^2 - s)^2*
        (-ml^2 - mX^2 + s)*(ml^2 + mM^2 - s - t) + 4*C1Rc*C3LSD*CNBM*Lambda*
        mM^2*mN*(mB^2 - s)*(mB1^2 - s)^2*(-ml^2 - mX^2 + s)*
        (ml^2 + mM^2 - s - t) + 4*C1R*C3LSDc*CNBM*Lambda*mM^2*mN*(mB^2 - s)*
        (mB1^2 - s)^2*(-ml^2 - mX^2 + s)*(ml^2 + mM^2 - s - t) - 
       4*C1Lc*C3RSD*CNBM*Lambda*mM^2*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (-ml^2 - mX^2 + s)*(ml^2 + mM^2 - s - t) - 4*C1L*C3RSDc*CNBM*Lambda*
        mM^2*mN*(mB^2 - s)*(mB1^2 - s)^2*(-ml^2 - mX^2 + s)*
        (ml^2 + mM^2 - s - t) - C3Lc*C3LSD*CNBM*mB*mM^2*mN*(mB^2 - s)*
        (mB1^2 - s)^2*(-ml^2 - mX^2 + s)*(ml^2 + mM^2 - s - t) - 
       C3L*C3LSDc*CNBM*mB*mM^2*mN*(mB^2 - s)*(mB1^2 - s)^2*(-ml^2 - mX^2 + s)*
        (ml^2 + mM^2 - s - t) + C3Rc*C3RSD*CNBM*mB*mM^2*mN*(mB^2 - s)*
        (mB1^2 - s)^2*(-ml^2 - mX^2 + s)*(ml^2 + mM^2 - s - t) + 
       C3R*C3RSDc*CNBM*mB*mM^2*mN*(mB^2 - s)*(mB1^2 - s)^2*(-ml^2 - mX^2 + s)*
        (ml^2 + mM^2 - s - t) - C3Lc*C3LSD*CNBM*mM^2*(mB^2 - s)*(mB1^2 - s)^2*
        s*(-ml^2 - mX^2 + s)*(ml^2 + mM^2 - s - t) - C3L*C3LSDc*CNBM*mM^2*
        (mB^2 - s)*(mB1^2 - s)^2*s*(-ml^2 - mX^2 + s)*(ml^2 + mM^2 - s - t) + 
       C3Rc*C3RSD*CNBM*mM^2*(mB^2 - s)*(mB1^2 - s)^2*s*(-ml^2 - mX^2 + s)*
        (ml^2 + mM^2 - s - t) + C3R*C3RSDc*CNBM*mM^2*(mB^2 - s)*(mB1^2 - s)^2*
        s*(-ml^2 - mX^2 + s)*(ml^2 + mM^2 - s - t) - 4*C1R1*C3LSD*CNBM1*
        Lambda*mM^2*mN*(mB^2 - s)^2*(-mB1^2 + s)*(-ml^2 - mX^2 + s)*
        (ml^2 + mM^2 - s - t) - 4*C1R1*C3LSDc*CNBM1*Lambda*mM^2*mN*
        (mB^2 - s)^2*(-mB1^2 + s)*(-ml^2 - mX^2 + s)*(ml^2 + mM^2 - s - t) + 
       4*C1L1*C3RSD*CNBM1*Lambda*mM^2*mN*(mB^2 - s)^2*(-mB1^2 + s)*
        (-ml^2 - mX^2 + s)*(ml^2 + mM^2 - s - t) + 4*C1L1*C3RSDc*CNBM1*Lambda*
        mM^2*mN*(mB^2 - s)^2*(-mB1^2 + s)*(-ml^2 - mX^2 + s)*
        (ml^2 + mM^2 - s - t) + C3L1c*C3LSD*CNBM1*mM^2*(mB^2 - s)^2*s*
        (-mB1^2 + s)*(-ml^2 - mX^2 + s)*(ml^2 + mM^2 - s - t) + 
       C3L1*C3LSDc*CNBM1*mM^2*(mB^2 - s)^2*s*(-mB1^2 + s)*(-ml^2 - mX^2 + s)*
        (ml^2 + mM^2 - s - t) - C3R1c*C3RSD*CNBM1*mM^2*(mB^2 - s)^2*s*
        (-mB1^2 + s)*(-ml^2 - mX^2 + s)*(ml^2 + mM^2 - s - t) - 
       C3R1*C3RSDc*CNBM1*mM^2*(mB^2 - s)^2*s*(-mB1^2 + s)*(-ml^2 - mX^2 + s)*
        (ml^2 + mM^2 - s - t) - 4*C1R1*C3LSD*CNBM1*Lambda*mB1*ml^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mM^2 - s - t)^2 - 
       4*C1R1*C3LSDc*CNBM1*Lambda*mB1*ml^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mM^2 - s - t)^2 + 4*C1L1*C3RSD*CNBM1*Lambda*mB1*ml^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mM^2 - s - t)^2 + 
       4*C1L1*C3RSDc*CNBM1*Lambda*mB1*ml^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mM^2 - s - t)^2 + 8*C1L1*C3LSD*CNBM1*Lambda*mB1*ml*mN*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mM^2 - s - t)^2 + 
       8*C1L1*C3LSDc*CNBM1*Lambda*mB1*ml*mN*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mM^2 - s - t)^2 - 8*C1R1*C3RSD*CNBM1*Lambda*mB1*ml*mN*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mM^2 - s - t)^2 - 
       8*C1R1*C3RSDc*CNBM1*Lambda*mB1*ml*mN*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mM^2 - s - t)^2 + C3L1c*C3LSD*CNBM1*mB1*ml^2*mN*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mM^2 - s - t)^2 + C3L1*C3LSDc*CNBM1*mB1*ml^2*mN*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mM^2 - s - t)^2 - 
       C3R1c*C3RSD*CNBM1*mB1*ml^2*mN*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mM^2 - s - t)^2 - C3R1*C3RSDc*CNBM1*mB1*ml^2*mN*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mM^2 - s - t)^2 + 4*C1R1*C3LSD*CNBM1*Lambda*mB1*
        mX^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mM^2 - s - t)^2 + 
       4*C1R1*C3LSDc*CNBM1*Lambda*mB1*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mM^2 - s - t)^2 - 4*C1L1*C3RSD*CNBM1*Lambda*mB1*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mM^2 - s - t)^2 - 
       4*C1L1*C3RSDc*CNBM1*Lambda*mB1*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mM^2 - s - t)^2 - C3L1c*C3LSD*CNBM1*mB1*mN*mX^2*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mM^2 - s - t)^2 - C3L1*C3LSDc*CNBM1*mB1*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mM^2 - s - t)^2 + 
       C3R1c*C3RSD*CNBM1*mB1*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mM^2 - s - t)^2 + C3R1*C3RSDc*CNBM1*mB1*mN*mX^2*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mM^2 - s - t)^2 - 4*C1Rc*C3LSD*CNBM*Lambda*mB*
        ml^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2 - 
       4*C1R*C3LSDc*CNBM*Lambda*mB*ml^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mM^2 - s - t)^2 + 4*C1Lc*C3RSD*CNBM*Lambda*mB*ml^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2 + 4*C1L*C3RSDc*CNBM*Lambda*mB*
        ml^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2 + 
       8*C1Lc*C3LSD*CNBM*Lambda*mB*ml*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mM^2 - s - t)^2 + 8*C1L*C3LSDc*CNBM*Lambda*mB*ml*mN*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2 - 
       8*C1Rc*C3RSD*CNBM*Lambda*mB*ml*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mM^2 - s - t)^2 - 8*C1R*C3RSDc*CNBM*Lambda*mB*ml*mN*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2 - 
       4*C1Rc*C3LSD*CNBM*Lambda*ml^2*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mM^2 - s - t)^2 - 4*C1R*C3LSDc*CNBM*Lambda*ml^2*mN*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2 + 4*C1Lc*C3RSD*CNBM*Lambda*ml^2*
        mN*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2 + 
       4*C1L*C3RSDc*CNBM*Lambda*ml^2*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mM^2 - s - t)^2 + C3Lc*C3LSD*CNBM*mB*ml^2*mN*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2 + C3L*C3LSDc*CNBM*mB*ml^2*mN*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2 - 
       C3Rc*C3RSD*CNBM*mB*ml^2*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mM^2 - s - t)^2 - C3R*C3RSDc*CNBM*mB*ml^2*mN*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2 + 4*C1Rc*C3LSD*CNBM*Lambda*mB*
        mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2 + 
       4*C1R*C3LSDc*CNBM*Lambda*mB*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mM^2 - s - t)^2 - 4*C1Lc*C3RSD*CNBM*Lambda*mB*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2 - 4*C1L*C3RSDc*CNBM*Lambda*mB*
        mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2 + 
       4*C1Rc*C3LSD*CNBM*Lambda*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mM^2 - s - t)^2 + 4*C1R*C3LSDc*CNBM*Lambda*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2 - 4*C1Lc*C3RSD*CNBM*Lambda*mN*
        mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2 - 
       4*C1L*C3RSDc*CNBM*Lambda*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mM^2 - s - t)^2 - C3Lc*C3LSD*CNBM*mB*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2 - C3L*C3LSDc*CNBM*mB*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2 + 
       C3Rc*C3RSD*CNBM*mB*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mM^2 - s - t)^2 + C3R*C3RSDc*CNBM*mB*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2 + 8*C1LSDc*C3LSD*Lambda*ml*
        (mB^2 - s)^2*(mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2 + 
       8*C1LSD*C3LSDc*Lambda*ml*(mB^2 - s)^2*(mB1^2 - s)^2*
        (ml^2 + mM^2 - s - t)^2 + 8*C1RSDc*C3RSD*Lambda*ml*(mB^2 - s)^2*
        (mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2 + 8*C1RSD*C3RSDc*Lambda*ml*
        (mB^2 - s)^2*(mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2 + 
       4*C3LSD*C3LSDc*ml^2*(mB^2 - s)^2*(mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^
         2 + 4*C3RSD*C3RSDc*ml^2*(mB^2 - s)^2*(mB1^2 - s)^2*
        (ml^2 + mM^2 - s - t)^2 + 4*C3LSDc*C3RSD*ml*mN*(mB^2 - s)^2*
        (mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2 + 4*C3LSD*C3RSDc*ml*mN*
        (mB^2 - s)^2*(mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2 + 
       4*C3LSD*C3LSDc*mN^2*(mB^2 - s)^2*(mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^
         2 + 4*C3RSD*C3RSDc*mN^2*(mB^2 - s)^2*(mB1^2 - s)^2*
        (ml^2 + mM^2 - s - t)^2 - 4*C1R1*C3LSD*CNBM1*Lambda*mB1*(mB^2 - s)^2*
        (mB1^2 - s)*s*(ml^2 + mM^2 - s - t)^2 - 4*C1R1*C3LSDc*CNBM1*Lambda*
        mB1*(mB^2 - s)^2*(mB1^2 - s)*s*(ml^2 + mM^2 - s - t)^2 + 
       4*C1L1*C3RSD*CNBM1*Lambda*mB1*(mB^2 - s)^2*(mB1^2 - s)*s*
        (ml^2 + mM^2 - s - t)^2 + 4*C1L1*C3RSDc*CNBM1*Lambda*mB1*(mB^2 - s)^2*
        (mB1^2 - s)*s*(ml^2 + mM^2 - s - t)^2 - 2*C3LSDc*C3R1*CNBM1*mB1*ml*
        (mB^2 - s)^2*(mB1^2 - s)*s*(ml^2 + mM^2 - s - t)^2 - 
       2*C3LSD*C3R1c*CNBM1*mB1*ml*(mB^2 - s)^2*(mB1^2 - s)*s*
        (ml^2 + mM^2 - s - t)^2 + 2*C3L1c*C3RSD*CNBM1*mB1*ml*(mB^2 - s)^2*
        (mB1^2 - s)*s*(ml^2 + mM^2 - s - t)^2 + 2*C3L1*C3RSDc*CNBM1*mB1*ml*
        (mB^2 - s)^2*(mB1^2 - s)*s*(ml^2 + mM^2 - s - t)^2 + 
       C3L1c*C3LSD*CNBM1*mB1*mN*(mB^2 - s)^2*(mB1^2 - s)*s*
        (ml^2 + mM^2 - s - t)^2 + C3L1*C3LSDc*CNBM1*mB1*mN*(mB^2 - s)^2*
        (mB1^2 - s)*s*(ml^2 + mM^2 - s - t)^2 - C3R1c*C3RSD*CNBM1*mB1*mN*
        (mB^2 - s)^2*(mB1^2 - s)*s*(ml^2 + mM^2 - s - t)^2 - 
       C3R1*C3RSDc*CNBM1*mB1*mN*(mB^2 - s)^2*(mB1^2 - s)*s*
        (ml^2 + mM^2 - s - t)^2 - 4*C1Rc*C3LSD*CNBM*Lambda*mB*(mB^2 - s)*
        (mB1^2 - s)^2*s*(ml^2 + mM^2 - s - t)^2 - 4*C1R*C3LSDc*CNBM*Lambda*mB*
        (mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mM^2 - s - t)^2 + 
       4*C1Lc*C3RSD*CNBM*Lambda*mB*(mB^2 - s)*(mB1^2 - s)^2*s*
        (ml^2 + mM^2 - s - t)^2 + 4*C1L*C3RSDc*CNBM*Lambda*mB*(mB^2 - s)*
        (mB1^2 - s)^2*s*(ml^2 + mM^2 - s - t)^2 + 8*C1Lc*C3LSD*CNBM*Lambda*ml*
        (mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mM^2 - s - t)^2 + 
       8*C1L*C3LSDc*CNBM*Lambda*ml*(mB^2 - s)*(mB1^2 - s)^2*s*
        (ml^2 + mM^2 - s - t)^2 - 8*C1Rc*C3RSD*CNBM*Lambda*ml*(mB^2 - s)*
        (mB1^2 - s)^2*s*(ml^2 + mM^2 - s - t)^2 - 8*C1R*C3RSDc*CNBM*Lambda*ml*
        (mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mM^2 - s - t)^2 - 
       2*C3LSDc*C3R*CNBM*mB*ml*(mB^2 - s)*(mB1^2 - s)^2*s*
        (ml^2 + mM^2 - s - t)^2 - 2*C3LSD*C3Rc*CNBM*mB*ml*(mB^2 - s)*
        (mB1^2 - s)^2*s*(ml^2 + mM^2 - s - t)^2 + 2*C3Lc*C3RSD*CNBM*mB*ml*
        (mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mM^2 - s - t)^2 + 
       2*C3L*C3RSDc*CNBM*mB*ml*(mB^2 - s)*(mB1^2 - s)^2*s*
        (ml^2 + mM^2 - s - t)^2 + C3Lc*C3LSD*CNBM*ml^2*(mB^2 - s)*
        (mB1^2 - s)^2*s*(ml^2 + mM^2 - s - t)^2 + C3L*C3LSDc*CNBM*ml^2*
        (mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mM^2 - s - t)^2 - 
       C3Rc*C3RSD*CNBM*ml^2*(mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mM^2 - s - t)^
         2 - C3R*C3RSDc*CNBM*ml^2*(mB^2 - s)*(mB1^2 - s)^2*s*
        (ml^2 + mM^2 - s - t)^2 - 4*C1Rc*C3LSD*CNBM*Lambda*mN*(mB^2 - s)*
        (mB1^2 - s)^2*s*(ml^2 + mM^2 - s - t)^2 - 4*C1R*C3LSDc*CNBM*Lambda*mN*
        (mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mM^2 - s - t)^2 + 
       4*C1Lc*C3RSD*CNBM*Lambda*mN*(mB^2 - s)*(mB1^2 - s)^2*s*
        (ml^2 + mM^2 - s - t)^2 + 4*C1L*C3RSDc*CNBM*Lambda*mN*(mB^2 - s)*
        (mB1^2 - s)^2*s*(ml^2 + mM^2 - s - t)^2 + C3Lc*C3LSD*CNBM*mB*mN*
        (mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mM^2 - s - t)^2 + 
       C3L*C3LSDc*CNBM*mB*mN*(mB^2 - s)*(mB1^2 - s)^2*s*
        (ml^2 + mM^2 - s - t)^2 - C3Rc*C3RSD*CNBM*mB*mN*(mB^2 - s)*
        (mB1^2 - s)^2*s*(ml^2 + mM^2 - s - t)^2 - C3R*C3RSDc*CNBM*mB*mN*
        (mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mM^2 - s - t)^2 - 
       2*C3LSDc*C3R*CNBM*ml*mN*(mB^2 - s)*(mB1^2 - s)^2*s*
        (ml^2 + mM^2 - s - t)^2 - 2*C3LSD*C3Rc*CNBM*ml*mN*(mB^2 - s)*
        (mB1^2 - s)^2*s*(ml^2 + mM^2 - s - t)^2 + 2*C3Lc*C3RSD*CNBM*ml*mN*
        (mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mM^2 - s - t)^2 + 
       2*C3L*C3RSDc*CNBM*ml*mN*(mB^2 - s)*(mB1^2 - s)^2*s*
        (ml^2 + mM^2 - s - t)^2 - C3Lc*C3LSD*CNBM*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*s*(ml^2 + mM^2 - s - t)^2 - C3L*C3LSDc*CNBM*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mM^2 - s - t)^2 + 
       C3Rc*C3RSD*CNBM*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mM^2 - s - t)^
         2 + C3R*C3RSDc*CNBM*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*
        (ml^2 + mM^2 - s - t)^2 + C3Lc*C3LSD*CNBM*(mB^2 - s)*(mB1^2 - s)^2*
        s^2*(ml^2 + mM^2 - s - t)^2 + C3L*C3LSDc*CNBM*(mB^2 - s)*
        (mB1^2 - s)^2*s^2*(ml^2 + mM^2 - s - t)^2 - C3Rc*C3RSD*CNBM*
        (mB^2 - s)*(mB1^2 - s)^2*s^2*(ml^2 + mM^2 - s - t)^2 - 
       C3R*C3RSDc*CNBM*(mB^2 - s)*(mB1^2 - s)^2*s^2*(ml^2 + mM^2 - s - t)^2 + 
       4*C1R1*C3LSD*CNBM1*Lambda*ml^2*mN*(mB^2 - s)^2*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t)^2 + 4*C1R1*C3LSDc*CNBM1*Lambda*ml^2*mN*
        (mB^2 - s)^2*(-mB1^2 + s)*(ml^2 + mM^2 - s - t)^2 - 
       4*C1L1*C3RSD*CNBM1*Lambda*ml^2*mN*(mB^2 - s)^2*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t)^2 - 4*C1L1*C3RSDc*CNBM1*Lambda*ml^2*mN*
        (mB^2 - s)^2*(-mB1^2 + s)*(ml^2 + mM^2 - s - t)^2 - 
       4*C1R1*C3LSD*CNBM1*Lambda*mN*mX^2*(mB^2 - s)^2*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t)^2 - 4*C1R1*C3LSDc*CNBM1*Lambda*mN*mX^2*
        (mB^2 - s)^2*(-mB1^2 + s)*(ml^2 + mM^2 - s - t)^2 + 
       4*C1L1*C3RSD*CNBM1*Lambda*mN*mX^2*(mB^2 - s)^2*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t)^2 + 4*C1L1*C3RSDc*CNBM1*Lambda*mN*mX^2*
        (mB^2 - s)^2*(-mB1^2 + s)*(ml^2 + mM^2 - s - t)^2 - 
       8*C1L1*C3LSD*CNBM1*Lambda*ml*(mB^2 - s)^2*s*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t)^2 - 8*C1L1*C3LSDc*CNBM1*Lambda*ml*(mB^2 - s)^2*
        s*(-mB1^2 + s)*(ml^2 + mM^2 - s - t)^2 + 8*C1R1*C3RSD*CNBM1*Lambda*ml*
        (mB^2 - s)^2*s*(-mB1^2 + s)*(ml^2 + mM^2 - s - t)^2 + 
       8*C1R1*C3RSDc*CNBM1*Lambda*ml*(mB^2 - s)^2*s*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t)^2 - C3L1c*C3LSD*CNBM1*ml^2*(mB^2 - s)^2*s*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t)^2 - C3L1*C3LSDc*CNBM1*ml^2*
        (mB^2 - s)^2*s*(-mB1^2 + s)*(ml^2 + mM^2 - s - t)^2 + 
       C3R1c*C3RSD*CNBM1*ml^2*(mB^2 - s)^2*s*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t)^2 + C3R1*C3RSDc*CNBM1*ml^2*(mB^2 - s)^2*s*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t)^2 + 4*C1R1*C3LSD*CNBM1*Lambda*mN*
        (mB^2 - s)^2*s*(-mB1^2 + s)*(ml^2 + mM^2 - s - t)^2 + 
       4*C1R1*C3LSDc*CNBM1*Lambda*mN*(mB^2 - s)^2*s*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t)^2 - 4*C1L1*C3RSD*CNBM1*Lambda*mN*(mB^2 - s)^2*s*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t)^2 - 4*C1L1*C3RSDc*CNBM1*Lambda*mN*
        (mB^2 - s)^2*s*(-mB1^2 + s)*(ml^2 + mM^2 - s - t)^2 + 
       2*C3LSDc*C3R1*CNBM1*ml*mN*(mB^2 - s)^2*s*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t)^2 + 2*C3LSD*C3R1c*CNBM1*ml*mN*(mB^2 - s)^2*s*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t)^2 - 2*C3L1c*C3RSD*CNBM1*ml*mN*
        (mB^2 - s)^2*s*(-mB1^2 + s)*(ml^2 + mM^2 - s - t)^2 - 
       2*C3L1*C3RSDc*CNBM1*ml*mN*(mB^2 - s)^2*s*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t)^2 + C3L1c*C3LSD*CNBM1*mX^2*(mB^2 - s)^2*s*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t)^2 + C3L1*C3LSDc*CNBM1*mX^2*
        (mB^2 - s)^2*s*(-mB1^2 + s)*(ml^2 + mM^2 - s - t)^2 - 
       C3R1c*C3RSD*CNBM1*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t)^2 - C3R1*C3RSDc*CNBM1*mX^2*(mB^2 - s)^2*s*
        (-mB1^2 + s)*(ml^2 + mM^2 - s - t)^2 - C3L1c*C3LSD*CNBM1*(mB^2 - s)^2*
        s^2*(-mB1^2 + s)*(ml^2 + mM^2 - s - t)^2 - C3L1*C3LSDc*CNBM1*
        (mB^2 - s)^2*s^2*(-mB1^2 + s)*(ml^2 + mM^2 - s - t)^2 + 
       C3R1c*C3RSD*CNBM1*(mB^2 - s)^2*s^2*(-mB1^2 + s)*(ml^2 + mM^2 - s - t)^
         2 + C3R1*C3RSDc*CNBM1*(mB^2 - s)^2*s^2*(-mB1^2 + s)*
        (ml^2 + mM^2 - s - t)^2 - 48*C1L1^2*CNBM1^2*Lambda^2*mB1^2*mN^2*mX^2*
        (mB^2 - s)^2*t - 48*C1R1^2*CNBM1^2*Lambda^2*mB1^2*mN^2*mX^2*
        (mB^2 - s)^2*t + 8*C3L1*C3L1c*CNBM1^2*mB1^2*ml^2*mN^2*mX^2*
        (mB^2 - s)^2*t + 8*C3R1*C3R1c*CNBM1^2*mB1^2*ml^2*mN^2*mX^2*
        (mB^2 - s)^2*t - 48*C1L*C1L1*CNBM*CNBM1*Lambda^2*mB*mB1*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*t - 48*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mB*mB1*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*t - 48*C1R*C1R1*CNBM*CNBM1*Lambda^2*
        mB*mB1*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*t - 48*C1R1*C1Rc*CNBM*CNBM1*
        Lambda^2*mB*mB1*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*t + 
       16*C1R1*C3L*CNBM*CNBM1*Lambda*mB*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        t + 16*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*ml^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*t + 16*C1L1*C3R*CNBM*CNBM1*Lambda*mB*ml^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*t + 16*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*ml^2*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*t + 16*C1Rc*C3L1*CNBM*CNBM1*Lambda*
        mB1*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*t + 16*C1R*C3L1c*CNBM*CNBM1*
        Lambda*mB1*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*t + 
       16*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*ml^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*t + 16*C1L*C3R1c*CNBM*CNBM1*Lambda*mB1*ml^2*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*t + 8*C3L*C3L1c*CNBM*CNBM1*mB*mB1*ml^2*mN^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*t + 8*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*ml^2*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*t + 8*C3R*C3R1c*CNBM*CNBM1*mB*mB1*
        ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*t + 8*C3R1*C3Rc*CNBM*CNBM1*mB*
        mB1*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*t + 
       16*C1RSDc*C3L1*CNBM1*Lambda*mB1*ml^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*t + 
       16*C1RSD*C3L1c*CNBM1*Lambda*mB1*ml^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*t - 
       16*C1LSDc*C3R1*CNBM1*Lambda*mB1*ml^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*t - 
       16*C1LSD*C3R1c*CNBM1*Lambda*mB1*ml^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*t - 
       48*C1L1*C1LSD*CNBM1*Lambda^2*mB1*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*t - 
       48*C1L1*C1LSDc*CNBM1*Lambda^2*mB1*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*t + 
       48*C1R1*C1RSD*CNBM1*Lambda^2*mB1*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*t + 
       48*C1R1*C1RSDc*CNBM1*Lambda^2*mB1*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*t + 
       16*C1RSDc*C3L1*CNBM1*Lambda*ml^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*t + 
       16*C1RSD*C3L1c*CNBM1*Lambda*ml^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*t - 
       4*C3L1c*C3LSD*CNBM1*mB1*ml^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*t - 
       4*C3L1*C3LSDc*CNBM1*mB1*ml^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*t + 
       4*C3R1c*C3RSD*CNBM1*mB1*ml^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*t + 
       4*C3R1*C3RSDc*CNBM1*mB1*ml^2*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*t - 
       12*C1R1*C3LSD*CNBM1*Lambda*mB1*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*t - 
       12*C1R1*C3LSDc*CNBM1*Lambda*mB1*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*t + 
       12*C1L1*C3RSD*CNBM1*Lambda*mB1*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*t + 
       12*C1L1*C3RSDc*CNBM1*Lambda*mB1*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*t + 
       4*C3R1c*C3RSD*CNBM1*ml^2*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*t + 
       4*C3R1*C3RSDc*CNBM1*ml^2*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)*t - 
       48*C1L*C1Lc*CNBM^2*Lambda^2*mB^2*mN^2*mX^2*(mB1^2 - s)^2*t - 
       48*C1R*C1Rc*CNBM^2*Lambda^2*mB^2*mN^2*mX^2*(mB1^2 - s)^2*t + 
       8*C3L*C3Lc*CNBM^2*mB^2*ml^2*mN^2*mX^2*(mB1^2 - s)^2*t + 
       8*C3R*C3Rc*CNBM^2*mB^2*ml^2*mN^2*mX^2*(mB1^2 - s)^2*t + 
       16*C1RSDc*C3L*CNBM*Lambda*mB*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t + 
       16*C1RSD*C3Lc*CNBM*Lambda*mB*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t - 
       16*C1LSDc*C3R*CNBM*Lambda*mB*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t - 
       16*C1LSD*C3Rc*CNBM*Lambda*mB*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t - 
       48*C1Lc*C1LSD*CNBM*Lambda^2*mB*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t - 
       48*C1L*C1LSDc*CNBM*Lambda^2*mB*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t + 
       48*C1Rc*C1RSD*CNBM*Lambda^2*mB*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t + 
       48*C1R*C1RSDc*CNBM*Lambda^2*mB*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t + 
       16*C1RSDc*C3L*CNBM*Lambda*ml^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t + 
       16*C1RSD*C3Lc*CNBM*Lambda*ml^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t - 
       16*C1LSDc*C3R*CNBM*Lambda*ml^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t - 
       16*C1LSD*C3Rc*CNBM*Lambda*ml^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t - 
       4*C3Lc*C3LSD*CNBM*mB*ml^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t - 
       4*C3L*C3LSDc*CNBM*mB*ml^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t + 
       4*C3Rc*C3RSD*CNBM*mB*ml^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t + 
       4*C3R*C3RSDc*CNBM*mB*ml^2*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t - 
       12*C1Rc*C3LSD*CNBM*Lambda*mB*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t - 
       12*C1R*C3LSDc*CNBM*Lambda*mB*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t + 
       12*C1Lc*C3RSD*CNBM*Lambda*mB*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t + 
       12*C1L*C3RSDc*CNBM*Lambda*mB*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t - 
       4*C3Lc*C3LSD*CNBM*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t - 
       4*C3L*C3LSDc*CNBM*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t + 
       4*C3Rc*C3RSD*CNBM*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t + 
       4*C3R*C3RSDc*CNBM*ml^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*t - 
       48*C1LSD*C1LSDc*Lambda^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2*t - 
       48*C1RSD*C1RSDc*Lambda^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2*t + 
       12*C1RSDc*C3LSD*Lambda*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2*t + 
       12*C1RSD*C3LSDc*Lambda*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2*t + 
       12*C1LSDc*C3RSD*Lambda*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2*t + 
       12*C1LSD*C3RSDc*Lambda*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2*t + 
       13*C3LSD*C3LSDc*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2*t + 
       13*C3RSD*C3RSDc*mN^2*mX^2*(mB^2 - s)^2*(mB1^2 - s)^2*t - 
       2*C3L1*C3L1c*CNBM1^2*mB1^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*t - 
       2*C3R1*C3R1c*CNBM1^2*mB1^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*t - 
       4*C1R1*C3L*CNBM*CNBM1*Lambda*mB*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*t + 4*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*t + 
       4*C1R*C3L1c*CNBM*CNBM1*Lambda*mB*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*t - 4*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*t - 
       4*C1L1*C3R*CNBM*CNBM1*Lambda*mB*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*t + 4*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*t + 
       4*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*t - 4*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*t + 
       4*C1R1*C3L*CNBM*CNBM1*Lambda*mB1*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*t - 4*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*t - 
       4*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*t + 4*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB1*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*t + 
       4*C1L1*C3R*CNBM*CNBM1*Lambda*mB1*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*t - 4*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*t - 
       4*C1L*C3R1c*CNBM*CNBM1*Lambda*mB1*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*t + 4*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB1*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*t - 
       2*C3L*C3L1c*CNBM*CNBM1*mB*mB1*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*t - 2*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*mN^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*t - 2*C3R*C3R1c*CNBM*CNBM1*mB*mB1*
        mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*t - 
       2*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*t - 4*C1RSDc*C3L1*CNBM1*Lambda*mB1*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*t - 4*C1RSD*C3L1c*CNBM1*Lambda*mB1*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*t + 
       4*C1LSDc*C3R1*CNBM1*Lambda*mB1*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*t + 4*C1LSD*C3R1c*CNBM1*Lambda*mB1*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*t - 4*C1RSDc*C3L1*CNBM1*Lambda*mN*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*t - 
       4*C1RSD*C3L1c*CNBM1*Lambda*mN*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*t + 4*C1LSDc*C3R1*CNBM1*Lambda*mN*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*t + 4*C1LSD*C3R1c*CNBM1*Lambda*mN*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*t + 
       C3L1c*C3LSD*CNBM1*mB1*mN*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*
        t + C3L1*C3LSDc*CNBM1*mB1*mN*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*t - C3R1c*C3RSD*CNBM1*mB1*mN*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*t - C3R1*C3RSDc*CNBM1*mB1*mN*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*t + 
       C3L1c*C3LSD*CNBM1*mN^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*
        t + C3L1*C3LSDc*CNBM1*mN^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*t - C3R1c*C3RSD*CNBM1*mN^2*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*t - C3R1*C3RSDc*CNBM1*mN^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*t - 
       2*C3L*C3Lc*CNBM^2*mB^2*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*t - 
       2*C3R*C3Rc*CNBM^2*mB^2*mN^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*t - 
       4*C1RSDc*C3L*CNBM*Lambda*mB*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*t - 4*C1RSD*C3Lc*CNBM*Lambda*mB*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*t + 4*C1LSDc*C3R*CNBM*Lambda*mB*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*t + 
       4*C1LSD*C3Rc*CNBM*Lambda*mB*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*t - 4*C1RSDc*C3L*CNBM*Lambda*mN*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*t - 4*C1RSD*C3Lc*CNBM*Lambda*mN*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*t + 
       4*C1LSDc*C3R*CNBM*Lambda*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*t + 4*C1LSD*C3Rc*CNBM*Lambda*mN*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*t + C3Lc*C3LSD*CNBM*mB*mN*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*t + 
       C3L*C3LSDc*CNBM*mB*mN*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*t - 
       C3Rc*C3RSD*CNBM*mB*mN*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*t - 
       C3R*C3RSDc*CNBM*mB*mN*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*t + 
       C3Lc*C3LSD*CNBM*mN^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*t + 
       C3L*C3LSDc*CNBM*mN^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*t - 
       C3Rc*C3RSD*CNBM*mN^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*t - 
       C3R*C3RSDc*CNBM*mN^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*t + 
       48*C1L1^2*CNBM1^2*Lambda^2*mB1^2*mX^2*(mB^2 - s)^2*s*t + 
       48*C1R1^2*CNBM1^2*Lambda^2*mB1^2*mX^2*(mB^2 - s)^2*s*t - 
       8*C3L1*C3L1c*CNBM1^2*mB1^2*ml^2*mX^2*(mB^2 - s)^2*s*t - 
       8*C3R1*C3R1c*CNBM1^2*mB1^2*ml^2*mX^2*(mB^2 - s)^2*s*t + 
       48*C1L1^2*CNBM1^2*Lambda^2*mN^2*mX^2*(mB^2 - s)^2*s*t + 
       48*C1R1^2*CNBM1^2*Lambda^2*mN^2*mX^2*(mB^2 - s)^2*s*t + 
       3*C3L1*C3L1c*CNBM1^2*mB1^2*mN^2*mX^2*(mB^2 - s)^2*s*t + 
       3*C3R1*C3R1c*CNBM1^2*mB1^2*mN^2*mX^2*(mB^2 - s)^2*s*t - 
       8*C3L1*C3L1c*CNBM1^2*ml^2*mN^2*mX^2*(mB^2 - s)^2*s*t - 
       8*C3R1*C3R1c*CNBM1^2*ml^2*mN^2*mX^2*(mB^2 - s)^2*s*t + 
       48*C1L*C1L1*CNBM*CNBM1*Lambda^2*mB*mB1*mX^2*(mB^2 - s)*(mB1^2 - s)*s*
        t + 48*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mB*mB1*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s*t + 48*C1R*C1R1*CNBM*CNBM1*Lambda^2*mB*mB1*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s*t + 48*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mB*mB1*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s*t + 16*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*
        ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*t + 16*C1R*C3L1c*CNBM*CNBM1*Lambda*
        mB*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*t + 16*C1Lc*C3R1*CNBM*CNBM1*
        Lambda*mB*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*t + 
       16*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*
        t + 16*C1R1*C3L*CNBM*CNBM1*Lambda*mB1*ml^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s*t + 16*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB1*ml^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s*t + 16*C1L1*C3R*CNBM*CNBM1*Lambda*mB1*ml^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s*t + 16*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB1*
        ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*t - 8*C3L*C3L1c*CNBM*CNBM1*mB*mB1*
        ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*t - 8*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*
        ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*t - 8*C3R*C3R1c*CNBM*CNBM1*mB*mB1*
        ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*t - 8*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*
        ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*t + 48*C1L*C1L1*CNBM*CNBM1*
        Lambda^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*t + 
       48*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*
        t + 48*C1R*C1R1*CNBM*CNBM1*Lambda^2*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        s*t + 48*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s*t + 12*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s*t + 12*C1R*C3L1c*CNBM*CNBM1*Lambda*mB*mN^2*
        mX^2*(mB^2 - s)*(mB1^2 - s)*s*t + 12*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*
        mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*t + 12*C1L*C3R1c*CNBM*CNBM1*Lambda*
        mB*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*t + 12*C1R1*C3L*CNBM*CNBM1*
        Lambda*mB1*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*t + 
       12*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB1*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s*
        t + 12*C1L1*C3R*CNBM*CNBM1*Lambda*mB1*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)*s*t + 12*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB1*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s*t + 3*C3L*C3L1c*CNBM*CNBM1*mB*mB1*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s*t + 3*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s*t + 3*C3R*C3R1c*CNBM*CNBM1*mB*mB1*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s*t + 3*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*s*t + 48*C1R1*C1RSD*CNBM1*Lambda^2*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s*t + 48*C1R1*C1RSDc*CNBM1*Lambda^2*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s*t - 12*C1RSDc*C3L1*CNBM1*Lambda*mB1*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s*t - 12*C1RSD*C3L1c*CNBM1*Lambda*mB1*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s*t + 12*C1LSDc*C3R1*CNBM1*Lambda*mB1*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s*t + 12*C1LSD*C3R1c*CNBM1*Lambda*mB1*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s*t + 12*C1LSDc*C3R1*CNBM1*Lambda*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s*t + 12*C1LSD*C3R1c*CNBM1*Lambda*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s*t + 12*C1L1*C3RSD*CNBM1*Lambda*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s*t + 12*C1L1*C3RSDc*CNBM1*Lambda*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s*t + 3*C3L1c*C3LSD*CNBM1*mB1*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s*t + 3*C3L1*C3LSDc*CNBM1*mB1*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s*t - 3*C3R1c*C3RSD*CNBM1*mB1*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s*t - 3*C3R1*C3RSDc*CNBM1*mB1*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s*t + 3*C3L1c*C3LSD*CNBM1*mN^2*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s*t + 3*C3L1*C3LSDc*CNBM1*mN^2*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*s*t + 48*C1L*C1Lc*CNBM^2*Lambda^2*mB^2*mX^2*
        (mB1^2 - s)^2*s*t + 48*C1R*C1Rc*CNBM^2*Lambda^2*mB^2*mX^2*
        (mB1^2 - s)^2*s*t - 8*C3L*C3Lc*CNBM^2*mB^2*ml^2*mX^2*(mB1^2 - s)^2*s*
        t - 8*C3R*C3Rc*CNBM^2*mB^2*ml^2*mX^2*(mB1^2 - s)^2*s*t + 
       48*C1L*C1Lc*CNBM^2*Lambda^2*mN^2*mX^2*(mB1^2 - s)^2*s*t + 
       48*C1R*C1Rc*CNBM^2*Lambda^2*mN^2*mX^2*(mB1^2 - s)^2*s*t + 
       3*C3L*C3Lc*CNBM^2*mB^2*mN^2*mX^2*(mB1^2 - s)^2*s*t + 
       3*C3R*C3Rc*CNBM^2*mB^2*mN^2*mX^2*(mB1^2 - s)^2*s*t - 
       8*C3L*C3Lc*CNBM^2*ml^2*mN^2*mX^2*(mB1^2 - s)^2*s*t - 
       8*C3R*C3Rc*CNBM^2*ml^2*mN^2*mX^2*(mB1^2 - s)^2*s*t - 
       48*C1Lc*C1LSD*CNBM*Lambda^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t - 
       48*C1L*C1LSDc*CNBM*Lambda^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t + 
       48*C1Rc*C1RSD*CNBM*Lambda^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t + 
       48*C1R*C1RSDc*CNBM*Lambda^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t - 
       12*C1RSDc*C3L*CNBM*Lambda*mB*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t - 
       12*C1RSD*C3Lc*CNBM*Lambda*mB*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t + 
       12*C1LSDc*C3R*CNBM*Lambda*mB*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t + 
       12*C1LSD*C3Rc*CNBM*Lambda*mB*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t - 
       12*C1RSDc*C3L*CNBM*Lambda*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t - 
       12*C1RSD*C3Lc*CNBM*Lambda*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t - 
       12*C1Rc*C3LSD*CNBM*Lambda*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t - 
       12*C1R*C3LSDc*CNBM*Lambda*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t + 
       12*C1LSDc*C3R*CNBM*Lambda*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t + 
       12*C1LSD*C3Rc*CNBM*Lambda*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t + 
       12*C1Lc*C3RSD*CNBM*Lambda*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t + 
       12*C1L*C3RSDc*CNBM*Lambda*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t + 
       3*C3Lc*C3LSD*CNBM*mB*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t + 
       3*C3L*C3LSDc*CNBM*mB*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t - 
       3*C3Rc*C3RSD*CNBM*mB*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t - 
       3*C3R*C3RSDc*CNBM*mB*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t + 
       3*C3Lc*C3LSD*CNBM*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t + 
       3*C3L*C3LSDc*CNBM*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t - 
       3*C3Rc*C3RSD*CNBM*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t - 
       3*C3R*C3RSDc*CNBM*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*t + 
       2*C3L1*C3L1c*CNBM1^2*mB1^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s*t + 
       2*C3R1*C3R1c*CNBM1^2*mB1^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s*t + 
       2*C3L1*C3L1c*CNBM1^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s*t + 
       2*C3R1*C3R1c*CNBM1^2*mN^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s*t + 
       4*C1R1*C3L*CNBM*CNBM1*Lambda*mB*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s*t - 4*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s*t - 4*C1R*C3L1c*CNBM*CNBM1*Lambda*
        mB*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s*t + 
       4*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s*t + 4*C1L1*C3R*CNBM*CNBM1*Lambda*mB*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s*t - 4*C1Lc*C3R1*CNBM*CNBM1*Lambda*
        mB*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s*t - 
       4*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s*t + 4*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s*t - 4*C1R1*C3L*CNBM*CNBM1*Lambda*
        mB1*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s*t + 
       4*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s*t + 4*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s*t - 
       4*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB1*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s*t - 4*C1L1*C3R*CNBM*CNBM1*Lambda*mB1*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s*t + 4*C1Lc*C3R1*CNBM*CNBM1*Lambda*
        mB1*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s*t + 
       4*C1L*C3R1c*CNBM*CNBM1*Lambda*mB1*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s*t - 4*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB1*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s*t + 
       2*C3L*C3L1c*CNBM*CNBM1*mB*mB1*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s*t + 2*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s*t + 2*C3R*C3R1c*CNBM*CNBM1*mB*mB1*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s*t + 
       2*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s*t + 2*C3L*C3L1c*CNBM*CNBM1*mN^2*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s*t + 2*C3L1*C3Lc*CNBM*CNBM1*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s*t + 
       2*C3R*C3R1c*CNBM*CNBM1*mN^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*
        s*t + 2*C3R1*C3Rc*CNBM*CNBM1*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s*t + 2*C3L*C3Lc*CNBM^2*mB^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s*t + 2*C3R*C3Rc*CNBM^2*mB^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s*t + 2*C3L*C3Lc*CNBM^2*mN^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s*t + 2*C3R*C3Rc*CNBM^2*mN^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)^2*s*t - 48*C1L1^2*CNBM1^2*Lambda^2*mX^2*
        (mB^2 - s)^2*s^2*t - 48*C1R1^2*CNBM1^2*Lambda^2*mX^2*(mB^2 - s)^2*s^2*
        t - 3*C3L1*C3L1c*CNBM1^2*mB1^2*mX^2*(mB^2 - s)^2*s^2*t - 
       3*C3R1*C3R1c*CNBM1^2*mB1^2*mX^2*(mB^2 - s)^2*s^2*t + 
       8*C3L1*C3L1c*CNBM1^2*ml^2*mX^2*(mB^2 - s)^2*s^2*t + 
       8*C3R1*C3R1c*CNBM1^2*ml^2*mX^2*(mB^2 - s)^2*s^2*t - 
       3*C3L1*C3L1c*CNBM1^2*mN^2*mX^2*(mB^2 - s)^2*s^2*t - 
       3*C3R1*C3R1c*CNBM1^2*mN^2*mX^2*(mB^2 - s)^2*s^2*t + 
       12*C1R1*C3L*CNBM*CNBM1*Lambda*mB*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2*t + 
       12*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2*t + 
       12*C1L1*C3R*CNBM*CNBM1*Lambda*mB*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2*t + 
       12*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2*t + 
       12*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2*t + 
       12*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2*t + 
       12*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2*t + 
       12*C1L*C3R1c*CNBM*CNBM1*Lambda*mB1*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2*t - 
       3*C3L*C3L1c*CNBM*CNBM1*mB*mB1*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2*t - 
       3*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2*t - 
       3*C3R*C3R1c*CNBM*CNBM1*mB*mB1*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2*t - 
       3*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2*t + 
       8*C3L*C3L1c*CNBM*CNBM1*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2*t + 
       8*C3L1*C3Lc*CNBM*CNBM1*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2*t + 
       8*C3R*C3R1c*CNBM*CNBM1*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2*t + 
       8*C3R1*C3Rc*CNBM*CNBM1*ml^2*mX^2*(mB^2 - s)*(mB1^2 - s)*s^2*t - 
       48*C1L*C1Lc*CNBM^2*Lambda^2*mX^2*(mB1^2 - s)^2*s^2*t - 
       48*C1R*C1Rc*CNBM^2*Lambda^2*mX^2*(mB1^2 - s)^2*s^2*t - 
       3*C3L*C3Lc*CNBM^2*mB^2*mX^2*(mB1^2 - s)^2*s^2*t - 
       3*C3R*C3Rc*CNBM^2*mB^2*mX^2*(mB1^2 - s)^2*s^2*t + 
       8*C3L*C3Lc*CNBM^2*ml^2*mX^2*(mB1^2 - s)^2*s^2*t + 
       8*C3R*C3Rc*CNBM^2*ml^2*mX^2*(mB1^2 - s)^2*s^2*t - 
       3*C3L*C3Lc*CNBM^2*mN^2*mX^2*(mB1^2 - s)^2*s^2*t - 
       3*C3R*C3Rc*CNBM^2*mN^2*mX^2*(mB1^2 - s)^2*s^2*t - 
       2*C3L1*C3L1c*CNBM1^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s^2*t - 
       2*C3R1*C3R1c*CNBM1^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)^2*s^2*t - 
       2*C3L*C3L1c*CNBM*CNBM1*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*s^2*
        t - 2*C3L1*C3Lc*CNBM*CNBM1*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)^2*
        s^2*t - 2*C3R*C3R1c*CNBM*CNBM1*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)^2*s^2*t - 2*C3R1*C3Rc*CNBM*CNBM1*(mB^2 - s)*
        (mB1^2 - s)*(ml^2 + mX^2 - s)^2*s^2*t - 2*C3L*C3Lc*CNBM^2*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s^2*t - 2*C3R*C3Rc*CNBM^2*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)^2*s^2*t + 3*C3L1*C3L1c*CNBM1^2*mX^2*
        (mB^2 - s)^2*s^3*t + 3*C3R1*C3R1c*CNBM1^2*mX^2*(mB^2 - s)^2*s^3*t + 
       3*C3L*C3L1c*CNBM*CNBM1*mX^2*(mB^2 - s)*(mB1^2 - s)*s^3*t + 
       3*C3L1*C3Lc*CNBM*CNBM1*mX^2*(mB^2 - s)*(mB1^2 - s)*s^3*t + 
       3*C3R*C3R1c*CNBM*CNBM1*mX^2*(mB^2 - s)*(mB1^2 - s)*s^3*t + 
       3*C3R1*C3Rc*CNBM*CNBM1*mX^2*(mB^2 - s)*(mB1^2 - s)*s^3*t + 
       3*C3L*C3Lc*CNBM^2*mX^2*(mB1^2 - s)^2*s^3*t + 3*C3R*C3Rc*CNBM^2*mX^2*
        (mB1^2 - s)^2*s^3*t + 16*C1R1*C3L*CNBM*CNBM1*Lambda*mB1*ml^2*mN^2*
        mX^2*(mB1^2 - s)*(-mB^2 + s)*t + 16*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB1*
        ml^2*mN^2*mX^2*(mB1^2 - s)*(-mB^2 + s)*t + 16*C1L1*C3R*CNBM*CNBM1*
        Lambda*mB1*ml^2*mN^2*mX^2*(mB1^2 - s)*(-mB^2 + s)*t + 
       16*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB1*ml^2*mN^2*mX^2*(mB1^2 - s)*
        (-mB^2 + s)*t + 16*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*ml^2*mX^2*
        (mB1^2 - s)*s*(-mB^2 + s)*t + 16*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*ml^2*
        mX^2*(mB1^2 - s)*s*(-mB^2 + s)*t + 16*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*
        ml^2*mX^2*(mB1^2 - s)*s*(-mB^2 + s)*t + 16*C1L*C3R1c*CNBM*CNBM1*
        Lambda*mB1*ml^2*mX^2*(mB1^2 - s)*s*(-mB^2 + s)*t + 
       12*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*mN^2*mX^2*(mB1^2 - s)*s*(-mB^2 + s)*
        t + 12*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*mN^2*mX^2*(mB1^2 - s)*s*
        (-mB^2 + s)*t + 12*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*mN^2*mX^2*
        (mB1^2 - s)*s*(-mB^2 + s)*t + 12*C1L*C3R1c*CNBM*CNBM1*Lambda*mB1*mN^2*
        mX^2*(mB1^2 - s)*s*(-mB^2 + s)*t + 12*C1R1*C3L*CNBM*CNBM1*Lambda*mB1*
        mX^2*(mB1^2 - s)*s^2*(-mB^2 + s)*t + 12*C1R1*C3Lc*CNBM*CNBM1*Lambda*
        mB1*mX^2*(mB1^2 - s)*s^2*(-mB^2 + s)*t + 12*C1L1*C3R*CNBM*CNBM1*
        Lambda*mB1*mX^2*(mB1^2 - s)*s^2*(-mB^2 + s)*t + 
       12*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB1*mX^2*(mB1^2 - s)*s^2*(-mB^2 + s)*
        t + 16*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*ml^2*mN^2*mX^2*(mB^2 - s)*
        (-mB1^2 + s)*t + 16*C1R*C3L1c*CNBM*CNBM1*Lambda*mB*ml^2*mN^2*mX^2*
        (mB^2 - s)*(-mB1^2 + s)*t + 16*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*ml^2*
        mN^2*mX^2*(mB^2 - s)*(-mB1^2 + s)*t + 16*C1L*C3R1c*CNBM*CNBM1*Lambda*
        mB*ml^2*mN^2*mX^2*(mB^2 - s)*(-mB1^2 + s)*t + 
       16*C1LSDc*C3R1*CNBM1*Lambda*ml^2*mN*mX^2*(mB^2 - s)^2*(-mB1^2 + s)*t + 
       16*C1LSD*C3R1c*CNBM1*Lambda*ml^2*mN*mX^2*(mB^2 - s)^2*(-mB1^2 + s)*t + 
       4*C3L1c*C3LSD*CNBM1*ml^2*mN^2*mX^2*(mB^2 - s)^2*(-mB1^2 + s)*t + 
       4*C3L1*C3LSDc*CNBM1*ml^2*mN^2*mX^2*(mB^2 - s)^2*(-mB1^2 + s)*t + 
       16*C1R1*C3L*CNBM*CNBM1*Lambda*mB*ml^2*mX^2*(mB^2 - s)*s*(-mB1^2 + s)*
        t + 16*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*ml^2*mX^2*(mB^2 - s)*s*
        (-mB1^2 + s)*t + 16*C1L1*C3R*CNBM*CNBM1*Lambda*mB*ml^2*mX^2*
        (mB^2 - s)*s*(-mB1^2 + s)*t + 16*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*ml^2*
        mX^2*(mB^2 - s)*s*(-mB1^2 + s)*t + 12*C1R1*C3L*CNBM*CNBM1*Lambda*mB*
        mN^2*mX^2*(mB^2 - s)*s*(-mB1^2 + s)*t + 12*C1R1*C3Lc*CNBM*CNBM1*
        Lambda*mB*mN^2*mX^2*(mB^2 - s)*s*(-mB1^2 + s)*t + 
       12*C1L1*C3R*CNBM*CNBM1*Lambda*mB*mN^2*mX^2*(mB^2 - s)*s*(-mB1^2 + s)*
        t + 12*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*mN^2*mX^2*(mB^2 - s)*s*
        (-mB1^2 + s)*t + 8*C3L*C3L1c*CNBM*CNBM1*ml^2*mN^2*mX^2*(mB^2 - s)*s*
        (-mB1^2 + s)*t + 8*C3L1*C3Lc*CNBM*CNBM1*ml^2*mN^2*mX^2*(mB^2 - s)*s*
        (-mB1^2 + s)*t + 8*C3R*C3R1c*CNBM*CNBM1*ml^2*mN^2*mX^2*(mB^2 - s)*s*
        (-mB1^2 + s)*t + 8*C3R1*C3Rc*CNBM*CNBM1*ml^2*mN^2*mX^2*(mB^2 - s)*s*
        (-mB1^2 + s)*t + 48*C1L1*C1LSD*CNBM1*Lambda^2*mX^2*(mB^2 - s)^2*s*
        (-mB1^2 + s)*t + 48*C1L1*C1LSDc*CNBM1*Lambda^2*mX^2*(mB^2 - s)^2*s*
        (-mB1^2 + s)*t + 12*C1RSDc*C3L1*CNBM1*Lambda*mN*mX^2*(mB^2 - s)^2*s*
        (-mB1^2 + s)*t + 12*C1RSD*C3L1c*CNBM1*Lambda*mN*mX^2*(mB^2 - s)^2*s*
        (-mB1^2 + s)*t + 12*C1R1*C3LSD*CNBM1*Lambda*mN*mX^2*(mB^2 - s)^2*s*
        (-mB1^2 + s)*t + 12*C1R1*C3LSDc*CNBM1*Lambda*mN*mX^2*(mB^2 - s)^2*s*
        (-mB1^2 + s)*t + 3*C3R1c*C3RSD*CNBM1*mN^2*mX^2*(mB^2 - s)^2*s*
        (-mB1^2 + s)*t + 3*C3R1*C3RSDc*CNBM1*mN^2*mX^2*(mB^2 - s)^2*s*
        (-mB1^2 + s)*t + 48*C1L*C1L1*CNBM*CNBM1*Lambda^2*mX^2*(mB^2 - s)*s^2*
        (-mB1^2 + s)*t + 48*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mX^2*(mB^2 - s)*s^2*
        (-mB1^2 + s)*t + 48*C1R*C1R1*CNBM*CNBM1*Lambda^2*mX^2*(mB^2 - s)*s^2*
        (-mB1^2 + s)*t + 48*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mX^2*(mB^2 - s)*s^2*
        (-mB1^2 + s)*t + 12*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*mX^2*(mB^2 - s)*
        s^2*(-mB1^2 + s)*t + 12*C1R*C3L1c*CNBM*CNBM1*Lambda*mB*mX^2*
        (mB^2 - s)*s^2*(-mB1^2 + s)*t + 12*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*
        mX^2*(mB^2 - s)*s^2*(-mB1^2 + s)*t + 12*C1L*C3R1c*CNBM*CNBM1*Lambda*
        mB*mX^2*(mB^2 - s)*s^2*(-mB1^2 + s)*t + 3*C3L*C3L1c*CNBM*CNBM1*mN^2*
        mX^2*(mB^2 - s)*s^2*(-mB1^2 + s)*t + 3*C3L1*C3Lc*CNBM*CNBM1*mN^2*mX^2*
        (mB^2 - s)*s^2*(-mB1^2 + s)*t + 3*C3R*C3R1c*CNBM*CNBM1*mN^2*mX^2*
        (mB^2 - s)*s^2*(-mB1^2 + s)*t + 3*C3R1*C3Rc*CNBM*CNBM1*mN^2*mX^2*
        (mB^2 - s)*s^2*(-mB1^2 + s)*t + 8*C1R1*C3LSD*CNBM1*Lambda*mB1*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t)*t + 
       8*C1R1*C3LSDc*CNBM1*Lambda*mB1*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mN^2 - t)*t - 8*C1L1*C3RSD*CNBM1*Lambda*mB1*mX^2*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mN^2 - t)*t - 8*C1L1*C3RSDc*CNBM1*Lambda*mB1*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t)*t + 
       8*C1R1*C3LSD*CNBM1*Lambda*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mN^2 - t)*t + 8*C1R1*C3LSDc*CNBM1*Lambda*mN*mX^2*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mN^2 - t)*t + 6*C3L1c*C3LSD*CNBM1*mB1*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t)*t + 
       6*C3L1*C3LSDc*CNBM1*mB1*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mN^2 - t)*t - 6*C3R1c*C3RSD*CNBM1*mB1*mN*mX^2*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mN^2 - t)*t - 6*C3R1*C3RSDc*CNBM1*mB1*mN*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mN^2 - t)*t + 
       8*C1Rc*C3LSD*CNBM*Lambda*mB*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t)*t + 8*C1R*C3LSDc*CNBM*Lambda*mB*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t)*t - 8*C1Lc*C3RSD*CNBM*Lambda*mB*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t)*t - 
       8*C1L*C3RSDc*CNBM*Lambda*mB*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t)*t + 8*C1Rc*C3LSD*CNBM*Lambda*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t)*t + 8*C1R*C3LSDc*CNBM*Lambda*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t)*t - 
       8*C1Lc*C3RSD*CNBM*Lambda*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t)*t - 8*C1L*C3RSDc*CNBM*Lambda*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t)*t + 6*C3Lc*C3LSD*CNBM*mB*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t)*t + 
       6*C3L*C3LSDc*CNBM*mB*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mN^2 - t)*t - 6*C3Rc*C3RSD*CNBM*mB*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mN^2 - t)*t - 6*C3R*C3RSDc*CNBM*mB*mN*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mN^2 - t)*t + 
       6*C3L1c*C3LSD*CNBM1*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s*(ml^2 + mN^2 - t)*
        t + 6*C3L1*C3LSDc*CNBM1*mX^2*(mB^2 - s)^2*(mB1^2 - s)*s*
        (ml^2 + mN^2 - t)*t + 6*C3Lc*C3LSD*CNBM*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        s*(ml^2 + mN^2 - t)*t + 6*C3L*C3LSDc*CNBM*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*s*(ml^2 + mN^2 - t)*t - 6*C3Rc*C3RSD*CNBM*mX^2*
        (mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mN^2 - t)*t - 
       6*C3R*C3RSDc*CNBM*mX^2*(mB^2 - s)*(mB1^2 - s)^2*s*(ml^2 + mN^2 - t)*
        t + 8*C1L1*C3RSD*CNBM1*Lambda*mN*mX^2*(mB^2 - s)^2*(-mB1^2 + s)*
        (ml^2 + mN^2 - t)*t + 8*C1L1*C3RSDc*CNBM1*Lambda*mN*mX^2*(mB^2 - s)^2*
        (-mB1^2 + s)*(ml^2 + mN^2 - t)*t + 6*C3R1c*C3RSD*CNBM1*mX^2*
        (mB^2 - s)^2*s*(-mB1^2 + s)*(ml^2 + mN^2 - t)*t + 
       6*C3R1*C3RSDc*CNBM1*mX^2*(mB^2 - s)^2*s*(-mB1^2 + s)*(ml^2 + mN^2 - t)*
        t - 4*C3LSD*C3LSDc*(mB^2 - s)^2*(mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2*
        t - 4*C3RSD*C3RSDc*(mB^2 - s)^2*(mB1^2 - s)^2*(ml^2 + mM^2 - s - t)^2*
        t + 2*C3L1*C3L1c*CNBM1^2*mB1^2*mN^2*mX^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) + 2*C3R1*C3R1c*CNBM1^2*mB1^2*
        mN^2*mX^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) + 
       4*C1R1*C3L*CNBM*CNBM1*Lambda*mB1*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) + 4*C1R1*C3Lc*CNBM*CNBM1*
        Lambda*mB1*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*
        (-ml^2 - mM^2 + s + t) + 4*C1L1*C3R*CNBM*CNBM1*Lambda*mB1*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) + 
       4*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB1*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) + 2*C3L*C3L1c*CNBM*CNBM1*mB*
        mB1*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*
        (-ml^2 - mM^2 + s + t) + 2*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*mN^2*mX^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) + 
       2*C3R*C3R1c*CNBM*CNBM1*mB*mB1*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) + 2*C3R1*C3Rc*CNBM*CNBM1*mB*
        mB1*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*
        (-ml^2 - mM^2 + s + t) - 4*C1RSDc*C3L1*CNBM1*Lambda*mB1*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) - 
       4*C1RSD*C3L1c*CNBM1*Lambda*mB1*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) + 4*C1LSDc*C3R1*CNBM1*Lambda*
        mB1*mX^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*
        (-ml^2 - mM^2 + s + t) + 4*C1LSD*C3R1c*CNBM1*Lambda*mB1*mX^2*
        (mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) - 
       3*C3L1c*C3LSD*CNBM1*mB1*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) - 3*C3L1*C3LSDc*CNBM1*mB1*mN*
        mX^2*(mB^2 - s)^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*
        (-ml^2 - mM^2 + s + t) + 3*C3R1c*C3RSD*CNBM1*mB1*mN*mX^2*(mB^2 - s)^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) + 
       3*C3R1*C3RSDc*CNBM1*mB1*mN*mX^2*(mB^2 - s)^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) + 2*C3L*C3Lc*CNBM^2*mB^2*
        mN^2*mX^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) + 
       2*C3R*C3Rc*CNBM^2*mB^2*mN^2*mX^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (-ml^2 - mM^2 + s + t) - 4*C1RSDc*C3L*CNBM*Lambda*mB*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) - 
       4*C1RSD*C3Lc*CNBM*Lambda*mB*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) + 4*C1LSDc*C3R*CNBM*Lambda*
        mB*mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (-ml^2 - mM^2 + s + t) + 4*C1LSD*C3Rc*CNBM*Lambda*mB*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) - 
       4*C1RSDc*C3L*CNBM*Lambda*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) - 4*C1RSD*C3Lc*CNBM*Lambda*
        mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (-ml^2 - mM^2 + s + t) + 4*C1LSDc*C3R*CNBM*Lambda*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) + 
       4*C1LSD*C3Rc*CNBM*Lambda*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) - 3*C3Lc*C3LSD*CNBM*mB*mN*
        mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (-ml^2 - mM^2 + s + t) - 3*C3L*C3LSDc*CNBM*mB*mN*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) + 
       3*C3Rc*C3RSD*CNBM*mB*mN*mX^2*(mB^2 - s)*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) + 3*C3R*C3RSDc*CNBM*mB*mN*
        mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (-ml^2 - mM^2 + s + t) - 3*C3Lc*C3LSD*CNBM*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) - 
       3*C3L*C3LSDc*CNBM*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (-ml^2 - mM^2 + s + t) + 3*C3Rc*C3RSD*CNBM*mN^2*mX^2*(mB^2 - s)*
        (mB1^2 - s)^2*(ml^2 + mX^2 - s)*(-ml^2 - mM^2 + s + t) + 
       3*C3R*C3RSDc*CNBM*mN^2*mX^2*(mB^2 - s)*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*
        (-ml^2 - mM^2 + s + t) - 2*C3L1*C3L1c*CNBM1^2*mB1^2*mX^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)*s*(-ml^2 - mM^2 + s + t) - 2*C3R1*C3R1c*CNBM1^2*
        mB1^2*mX^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*s*(-ml^2 - mM^2 + s + t) - 
       2*C3L1*C3L1c*CNBM1^2*mN^2*mX^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*s*
        (-ml^2 - mM^2 + s + t) - 2*C3R1*C3R1c*CNBM1^2*mN^2*mX^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)*s*(-ml^2 - mM^2 + s + t) + 4*C1Rc*C3L1*CNBM*CNBM1*
        Lambda*mB1*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*s*
        (-ml^2 - mM^2 + s + t) + 4*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*mX^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*s*(-ml^2 - mM^2 + s + t) + 
       4*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*mX^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*s*(-ml^2 - mM^2 + s + t) + 4*C1L*C3R1c*CNBM*CNBM1*
        Lambda*mB1*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*s*
        (-ml^2 - mM^2 + s + t) - 2*C3L*C3L1c*CNBM*CNBM1*mB*mB1*mX^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*s*(-ml^2 - mM^2 + s + t) - 
       2*C3L1*C3Lc*CNBM*CNBM1*mB*mB1*mX^2*(mB^2 - s)*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*s*(-ml^2 - mM^2 + s + t) - 2*C3R*C3R1c*CNBM*CNBM1*
        mB*mB1*mX^2*(mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*s*
        (-ml^2 - mM^2 + s + t) - 2*C3R1*C3Rc*CNBM*CNBM1*mB*mB1*mX^2*
        (mB^2 - s)*(mB1^2 - s)*(ml^2 + mX^2 - s)*s*(-ml^2 - mM^2 + s + t) - 
       2*C3L*C3Lc*CNBM^2*mB^2*mX^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*
        (-ml^2 - mM^2 + s + t) - 2*C3R*C3Rc*CNBM^2*mB^2*mX^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)*s*(-ml^2 - mM^2 + s + t) - 2*C3L*C3Lc*CNBM^2*mN^2*
        mX^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*(-ml^2 - mM^2 + s + t) - 
       2*C3R*C3Rc*CNBM^2*mN^2*mX^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*s*
        (-ml^2 - mM^2 + s + t) + 2*C3L1*C3L1c*CNBM1^2*mX^2*(mB^2 - s)^2*
        (ml^2 + mX^2 - s)*s^2*(-ml^2 - mM^2 + s + t) + 
       2*C3R1*C3R1c*CNBM1^2*mX^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*s^2*
        (-ml^2 - mM^2 + s + t) + 2*C3L*C3Lc*CNBM^2*mX^2*(mB1^2 - s)^2*
        (ml^2 + mX^2 - s)*s^2*(-ml^2 - mM^2 + s + t) + 
       2*C3R*C3Rc*CNBM^2*mX^2*(mB1^2 - s)^2*(ml^2 + mX^2 - s)*s^2*
        (-ml^2 - mM^2 + s + t) + 4*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB1*mN^2*mX^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)*(-mB^2 + s)*(-ml^2 - mM^2 + s + t) + 
       4*C1R*C3L1c*CNBM*CNBM1*Lambda*mB1*mN^2*mX^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(-mB^2 + s)*(-ml^2 - mM^2 + s + t) + 
       4*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB1*mN^2*mX^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(-mB^2 + s)*(-ml^2 - mM^2 + s + t) + 
       4*C1L*C3R1c*CNBM*CNBM1*Lambda*mB1*mN^2*mX^2*(mB1^2 - s)*
        (ml^2 + mX^2 - s)*(-mB^2 + s)*(-ml^2 - mM^2 + s + t) + 
       4*C1R1*C3L*CNBM*CNBM1*Lambda*mB1*mX^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*s*
        (-mB^2 + s)*(-ml^2 - mM^2 + s + t) + 4*C1R1*C3Lc*CNBM*CNBM1*Lambda*
        mB1*mX^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*s*(-mB^2 + s)*
        (-ml^2 - mM^2 + s + t) + 4*C1L1*C3R*CNBM*CNBM1*Lambda*mB1*mX^2*
        (mB1^2 - s)*(ml^2 + mX^2 - s)*s*(-mB^2 + s)*(-ml^2 - mM^2 + s + t) + 
       4*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB1*mX^2*(mB1^2 - s)*(ml^2 + mX^2 - s)*s*
        (-mB^2 + s)*(-ml^2 - mM^2 + s + t) + 4*C1R1*C3L*CNBM*CNBM1*Lambda*mB*
        mN^2*mX^2*(mB^2 - s)*(ml^2 + mX^2 - s)*(-mB1^2 + s)*
        (-ml^2 - mM^2 + s + t) - 4*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*mN^2*mX^2*
        (mB^2 - s)*(ml^2 + mX^2 - s)*(-mB1^2 + s)*(-ml^2 - mM^2 + s + t) - 
       4*C1R*C3L1c*CNBM*CNBM1*Lambda*mB*mN^2*mX^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)*(-mB1^2 + s)*(-ml^2 - mM^2 + s + t) + 
       4*C1R1*C3Lc*CNBM*CNBM1*Lambda*mB*mN^2*mX^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)*(-mB1^2 + s)*(-ml^2 - mM^2 + s + t) + 
       4*C1L1*C3R*CNBM*CNBM1*Lambda*mB*mN^2*mX^2*(mB^2 - s)*(ml^2 + mX^2 - s)*
        (-mB1^2 + s)*(-ml^2 - mM^2 + s + t) - 4*C1Lc*C3R1*CNBM*CNBM1*Lambda*
        mB*mN^2*mX^2*(mB^2 - s)*(ml^2 + mX^2 - s)*(-mB1^2 + s)*
        (-ml^2 - mM^2 + s + t) - 4*C1L*C3R1c*CNBM*CNBM1*Lambda*mB*mN^2*mX^2*
        (mB^2 - s)*(ml^2 + mX^2 - s)*(-mB1^2 + s)*(-ml^2 - mM^2 + s + t) + 
       4*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*mN^2*mX^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)*(-mB1^2 + s)*(-ml^2 - mM^2 + s + t) + 
       4*C1RSDc*C3L1*CNBM1*Lambda*mN*mX^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*
        (-mB1^2 + s)*(-ml^2 - mM^2 + s + t) + 4*C1RSD*C3L1c*CNBM1*Lambda*mN*
        mX^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*(-mB1^2 + s)*
        (-ml^2 - mM^2 + s + t) - 4*C1LSDc*C3R1*CNBM1*Lambda*mN*mX^2*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)*(-mB1^2 + s)*(-ml^2 - mM^2 + s + t) - 
       4*C1LSD*C3R1c*CNBM1*Lambda*mN*mX^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*
        (-mB1^2 + s)*(-ml^2 - mM^2 + s + t) + 3*C3L1c*C3LSD*CNBM1*mN^2*mX^2*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)*(-mB1^2 + s)*(-ml^2 - mM^2 + s + t) + 
       3*C3L1*C3LSDc*CNBM1*mN^2*mX^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*
        (-mB1^2 + s)*(-ml^2 - mM^2 + s + t) - 3*C3R1c*C3RSD*CNBM1*mN^2*mX^2*
        (mB^2 - s)^2*(ml^2 + mX^2 - s)*(-mB1^2 + s)*(-ml^2 - mM^2 + s + t) - 
       3*C3R1*C3RSDc*CNBM1*mN^2*mX^2*(mB^2 - s)^2*(ml^2 + mX^2 - s)*
        (-mB1^2 + s)*(-ml^2 - mM^2 + s + t) - 4*C1R1*C3L*CNBM*CNBM1*Lambda*mB*
        mX^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*
        (-ml^2 - mM^2 + s + t) + 4*C1Rc*C3L1*CNBM*CNBM1*Lambda*mB*mX^2*
        (mB^2 - s)*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*(-ml^2 - mM^2 + s + t) + 
       4*C1R*C3L1c*CNBM*CNBM1*Lambda*mB*mX^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s*
        (-mB1^2 + s)*(-ml^2 - mM^2 + s + t) - 4*C1R1*C3Lc*CNBM*CNBM1*Lambda*
        mB*mX^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*
        (-ml^2 - mM^2 + s + t) - 4*C1L1*C3R*CNBM*CNBM1*Lambda*mB*mX^2*
        (mB^2 - s)*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*(-ml^2 - mM^2 + s + t) + 
       4*C1Lc*C3R1*CNBM*CNBM1*Lambda*mB*mX^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s*
        (-mB1^2 + s)*(-ml^2 - mM^2 + s + t) + 4*C1L*C3R1c*CNBM*CNBM1*Lambda*
        mB*mX^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*
        (-ml^2 - mM^2 + s + t) - 4*C1L1*C3Rc*CNBM*CNBM1*Lambda*mB*mX^2*
        (mB^2 - s)*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*(-ml^2 - mM^2 + s + t) + 
       2*C3L*C3L1c*CNBM*CNBM1*mN^2*mX^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s*
        (-mB1^2 + s)*(-ml^2 - mM^2 + s + t) + 2*C3L1*C3Lc*CNBM*CNBM1*mN^2*
        mX^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s*(-mB1^2 + s)*
        (-ml^2 - mM^2 + s + t) + 2*C3R*C3R1c*CNBM*CNBM1*mN^2*mX^2*(mB^2 - s)*
        (ml^2 + mX^2 - s)*s*(-mB1^2 + s)*(-ml^2 - mM^2 + s + t) + 
       2*C3R1*C3Rc*CNBM*CNBM1*mN^2*mX^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s*
        (-mB1^2 + s)*(-ml^2 - mM^2 + s + t) - 2*C3L*C3L1c*CNBM*CNBM1*mX^2*
        (mB^2 - s)*(ml^2 + mX^2 - s)*s^2*(-mB1^2 + s)*(-ml^2 - mM^2 + s + 
         t) - 2*C3L1*C3Lc*CNBM*CNBM1*mX^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s^2*
        (-mB1^2 + s)*(-ml^2 - mM^2 + s + t) - 2*C3R*C3R1c*CNBM*CNBM1*mX^2*
        (mB^2 - s)*(ml^2 + mX^2 - s)*s^2*(-mB1^2 + s)*(-ml^2 - mM^2 + s + 
         t) - 2*C3R1*C3Rc*CNBM*CNBM1*mX^2*(mB^2 - s)*(ml^2 + mX^2 - s)*s^2*
        (-mB1^2 + s)*(-ml^2 - mM^2 + s + t) + 16*C1L1^2*CNBM1^2*Lambda^2*
        mB1^2*mN^2*(mB^2 - s)^2*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 
       16*C1R1^2*CNBM1^2*Lambda^2*mB1^2*mN^2*(mB^2 - s)^2*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + 16*C1L*C1L1*CNBM*CNBM1*Lambda^2*mB*mB1*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 
       16*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mB*mB1*mN^2*(mB^2 - s)*(mB1^2 - s)*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 16*C1R*C1R1*CNBM*CNBM1*
        Lambda^2*mB*mB1*mN^2*(mB^2 - s)*(mB1^2 - s)*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + 16*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mB*mB1*mN^2*
        (mB^2 - s)*(mB1^2 - s)*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 
       16*C1L1*C1LSD*CNBM1*Lambda^2*mB1*mN*(mB^2 - s)^2*(mB1^2 - s)*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 16*C1L1*C1LSDc*CNBM1*
        Lambda^2*mB1*mN*(mB^2 - s)^2*(mB1^2 - s)*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - 16*C1R1*C1RSD*CNBM1*Lambda^2*mB1*mN*
        (mB^2 - s)^2*(mB1^2 - s)*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       16*C1R1*C1RSDc*CNBM1*Lambda^2*mB1*mN*(mB^2 - s)^2*(mB1^2 - s)*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 4*C1R1*C3LSD*CNBM1*Lambda*
        mB1*mN^2*(mB^2 - s)^2*(mB1^2 - s)*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + 4*C1R1*C3LSDc*CNBM1*Lambda*mB1*mN^2*
        (mB^2 - s)^2*(mB1^2 - s)*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       4*C1L1*C3RSD*CNBM1*Lambda*mB1*mN^2*(mB^2 - s)^2*(mB1^2 - s)*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 4*C1L1*C3RSDc*CNBM1*
        Lambda*mB1*mN^2*(mB^2 - s)^2*(mB1^2 - s)*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + 2*C3L1c*C3LSD*CNBM1*mB1*mN^3*(mB^2 - s)^2*
        (mB1^2 - s)*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 
       2*C3L1*C3LSDc*CNBM1*mB1*mN^3*(mB^2 - s)^2*(mB1^2 - s)*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 2*C3R1c*C3RSD*CNBM1*mB1*
        mN^3*(mB^2 - s)^2*(mB1^2 - s)*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - 2*C3R1*C3RSDc*CNBM1*mB1*mN^3*(mB^2 - s)^2*
        (mB1^2 - s)*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 
       16*C1L*C1Lc*CNBM^2*Lambda^2*mB^2*mN^2*(mB1^2 - s)^2*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + 16*C1R*C1Rc*CNBM^2*Lambda^2*mB^2*mN^2*
        (mB1^2 - s)^2*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 
       16*C1Lc*C1LSD*CNBM*Lambda^2*mB*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 16*C1L*C1LSDc*CNBM*
        Lambda^2*mB*mN*(mB^2 - s)*(mB1^2 - s)^2*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - 16*C1Rc*C1RSD*CNBM*Lambda^2*mB*mN*(mB^2 - s)*
        (mB1^2 - s)^2*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       16*C1R*C1RSDc*CNBM*Lambda^2*mB*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 4*C1Rc*C3LSD*CNBM*Lambda*
        mB*mN^2*(mB^2 - s)*(mB1^2 - s)^2*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + 4*C1R*C3LSDc*CNBM*Lambda*mB*mN^2*(mB^2 - s)*
        (mB1^2 - s)^2*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       4*C1Lc*C3RSD*CNBM*Lambda*mB*mN^2*(mB^2 - s)*(mB1^2 - s)^2*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 4*C1L*C3RSDc*CNBM*Lambda*
        mB*mN^2*(mB^2 - s)*(mB1^2 - s)^2*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + 8*C1Rc*C3LSD*CNBM*Lambda*mN^3*(mB^2 - s)*
        (mB1^2 - s)^2*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 
       8*C1R*C3LSDc*CNBM*Lambda*mN^3*(mB^2 - s)*(mB1^2 - s)^2*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 8*C1Lc*C3RSD*CNBM*Lambda*
        mN^3*(mB^2 - s)*(mB1^2 - s)^2*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - 8*C1L*C3RSDc*CNBM*Lambda*mN^3*(mB^2 - s)*
        (mB1^2 - s)^2*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 
       2*C3Lc*C3LSD*CNBM*mB*mN^3*(mB^2 - s)*(mB1^2 - s)^2*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + 2*C3L*C3LSDc*CNBM*mB*mN^3*(mB^2 - s)*
        (mB1^2 - s)^2*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       2*C3Rc*C3RSD*CNBM*mB*mN^3*(mB^2 - s)*(mB1^2 - s)^2*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - 2*C3R*C3RSDc*CNBM*mB*mN^3*(mB^2 - s)*
        (mB1^2 - s)^2*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 
       16*C1LSD*C1LSDc*Lambda^2*(mB^2 - s)^2*(mB1^2 - s)^2*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + 16*C1RSD*C1RSDc*Lambda^2*(mB^2 - s)^2*
        (mB1^2 - s)^2*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 
       4*C1RSDc*C3LSD*Lambda*mN*(mB^2 - s)^2*(mB1^2 - s)^2*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + 4*C1RSD*C3LSDc*Lambda*mN*(mB^2 - s)^2*
        (mB1^2 - s)^2*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 
       4*C1LSDc*C3RSD*Lambda*mN*(mB^2 - s)^2*(mB1^2 - s)^2*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + 4*C1LSD*C3RSDc*Lambda*mN*(mB^2 - s)^2*
        (mB1^2 - s)^2*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       3*C3LSD*C3LSDc*mN^2*(mB^2 - s)^2*(mB1^2 - s)^2*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - 3*C3RSD*C3RSDc*mN^2*(mB^2 - s)^2*
        (mB1^2 - s)^2*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       16*C1L1^2*CNBM1^2*Lambda^2*mB1^2*(mB^2 - s)^2*s*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - 16*C1R1^2*CNBM1^2*Lambda^2*mB1^2*
        (mB^2 - s)^2*s*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       16*C1L1^2*CNBM1^2*Lambda^2*mN^2*(mB^2 - s)^2*s*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - 16*C1R1^2*CNBM1^2*Lambda^2*mN^2*(mB^2 - s)^2*
        s*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 
       C3L1*C3L1c*CNBM1^2*mB1^2*mN^2*(mB^2 - s)^2*s*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + C3R1*C3R1c*CNBM1^2*mB1^2*mN^2*(mB^2 - s)^2*s*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 16*C1L*C1L1*CNBM*CNBM1*
        Lambda^2*mB*mB1*(mB^2 - s)*(mB1^2 - s)*s*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - 16*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mB*mB1*
        (mB^2 - s)*(mB1^2 - s)*s*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       16*C1R*C1R1*CNBM*CNBM1*Lambda^2*mB*mB1*(mB^2 - s)*(mB1^2 - s)*s*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 16*C1R1*C1Rc*CNBM*CNBM1*
        Lambda^2*mB*mB1*(mB^2 - s)*(mB1^2 - s)*s*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + C3L*C3L1c*CNBM*CNBM1*mB*mB1*mN^2*(mB^2 - s)*
        (mB1^2 - s)*s*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 
       C3L1*C3Lc*CNBM*CNBM1*mB*mB1*mN^2*(mB^2 - s)*(mB1^2 - s)*s*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + C3R*C3R1c*CNBM*CNBM1*mB*
        mB1*mN^2*(mB^2 - s)*(mB1^2 - s)*s*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + C3R1*C3Rc*CNBM*CNBM1*mB*mB1*mN^2*(mB^2 - s)*
        (mB1^2 - s)*s*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 
       4*C1R1*C3LSD*CNBM1*Lambda*mB1*(mB^2 - s)^2*(mB1^2 - s)*s*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 4*C1R1*C3LSDc*CNBM1*
        Lambda*mB1*(mB^2 - s)^2*(mB1^2 - s)*s*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - 4*C1L1*C3RSD*CNBM1*Lambda*mB1*(mB^2 - s)^2*
        (mB1^2 - s)*s*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       4*C1L1*C3RSDc*CNBM1*Lambda*mB1*(mB^2 - s)^2*(mB1^2 - s)*s*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 3*C3L1c*C3LSD*CNBM1*mB1*
        mN*(mB^2 - s)^2*(mB1^2 - s)*s*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - 3*C3L1*C3LSDc*CNBM1*mB1*mN*(mB^2 - s)^2*
        (mB1^2 - s)*s*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 
       3*C3R1c*C3RSD*CNBM1*mB1*mN*(mB^2 - s)^2*(mB1^2 - s)*s*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 3*C3R1*C3RSDc*CNBM1*mB1*
        mN*(mB^2 - s)^2*(mB1^2 - s)*s*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - 16*C1L*C1Lc*CNBM^2*Lambda^2*mB^2*
        (mB1^2 - s)^2*s*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       16*C1R*C1Rc*CNBM^2*Lambda^2*mB^2*(mB1^2 - s)^2*s*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - 16*C1L*C1Lc*CNBM^2*Lambda^2*mN^2*
        (mB1^2 - s)^2*s*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       16*C1R*C1Rc*CNBM^2*Lambda^2*mN^2*(mB1^2 - s)^2*s*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + C3L*C3Lc*CNBM^2*mB^2*mN^2*(mB1^2 - s)^2*s*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + C3R*C3Rc*CNBM^2*mB^2*mN^2*
        (mB1^2 - s)^2*s*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 
       16*C1Lc*C1LSD*CNBM*Lambda^2*(mB^2 - s)*(mB1^2 - s)^2*s*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 16*C1L*C1LSDc*CNBM*
        Lambda^2*(mB^2 - s)*(mB1^2 - s)^2*s*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - 16*C1Rc*C1RSD*CNBM*Lambda^2*(mB^2 - s)*
        (mB1^2 - s)^2*s*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       16*C1R*C1RSDc*CNBM*Lambda^2*(mB^2 - s)*(mB1^2 - s)^2*s*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 4*C1Rc*C3LSD*CNBM*Lambda*
        mB*(mB^2 - s)*(mB1^2 - s)^2*s*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + 4*C1R*C3LSDc*CNBM*Lambda*mB*(mB^2 - s)*
        (mB1^2 - s)^2*s*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       4*C1Lc*C3RSD*CNBM*Lambda*mB*(mB^2 - s)*(mB1^2 - s)^2*s*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 4*C1L*C3RSDc*CNBM*Lambda*
        mB*(mB^2 - s)*(mB1^2 - s)^2*s*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - 3*C3Lc*C3LSD*CNBM*mB*mN*(mB^2 - s)*
        (mB1^2 - s)^2*s*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       3*C3L*C3LSDc*CNBM*mB*mN*(mB^2 - s)*(mB1^2 - s)^2*s*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + 3*C3Rc*C3RSD*CNBM*mB*mN*(mB^2 - s)*
        (mB1^2 - s)^2*s*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 
       3*C3R*C3RSDc*CNBM*mB*mN*(mB^2 - s)*(mB1^2 - s)^2*s*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + 16*C1L1^2*CNBM1^2*Lambda^2*(mB^2 - s)^2*s^2*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 16*C1R1^2*CNBM1^2*
        Lambda^2*(mB^2 - s)^2*s^2*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       C3L1*C3L1c*CNBM1^2*mB1^2*(mB^2 - s)^2*s^2*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - C3R1*C3R1c*CNBM1^2*mB1^2*(mB^2 - s)^2*s^2*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - C3L1*C3L1c*CNBM1^2*mN^2*
        (mB^2 - s)^2*s^2*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       C3R1*C3R1c*CNBM1^2*mN^2*(mB^2 - s)^2*s^2*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - C3L*C3L1c*CNBM*CNBM1*mB*mB1*(mB^2 - s)*
        (mB1^2 - s)*s^2*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       C3L1*C3Lc*CNBM*CNBM1*mB*mB1*(mB^2 - s)*(mB1^2 - s)*s^2*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - C3R*C3R1c*CNBM*CNBM1*mB*
        mB1*(mB^2 - s)*(mB1^2 - s)*s^2*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - C3R1*C3Rc*CNBM*CNBM1*mB*mB1*(mB^2 - s)*
        (mB1^2 - s)*s^2*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 
       16*C1L*C1Lc*CNBM^2*Lambda^2*(mB1^2 - s)^2*s^2*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + 16*C1R*C1Rc*CNBM^2*Lambda^2*(mB1^2 - s)^2*
        s^2*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       C3L*C3Lc*CNBM^2*mB^2*(mB1^2 - s)^2*s^2*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - C3R*C3Rc*CNBM^2*mB^2*(mB1^2 - s)^2*s^2*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - C3L*C3Lc*CNBM^2*mN^2*
        (mB1^2 - s)^2*s^2*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       C3R*C3Rc*CNBM^2*mN^2*(mB1^2 - s)^2*s^2*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - C3Lc*C3LSD*CNBM*(mB^2 - s)*(mB1^2 - s)^2*s^2*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - C3L*C3LSDc*CNBM*
        (mB^2 - s)*(mB1^2 - s)^2*s^2*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + C3Rc*C3RSD*CNBM*(mB^2 - s)*(mB1^2 - s)^2*s^2*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + C3R*C3RSDc*CNBM*
        (mB^2 - s)*(mB1^2 - s)^2*s^2*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + C3L1*C3L1c*CNBM1^2*(mB^2 - s)^2*s^3*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + C3R1*C3R1c*CNBM1^2*
        (mB^2 - s)^2*s^3*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 
       C3L*C3Lc*CNBM^2*(mB1^2 - s)^2*s^3*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + C3R*C3Rc*CNBM^2*(mB1^2 - s)^2*s^3*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 8*C1R1*C3LSD*CNBM1*Lambda*
        mN^3*(mB^2 - s)^2*(-mB1^2 + s)*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - 8*C1R1*C3LSDc*CNBM1*Lambda*mN^3*(mB^2 - s)^2*
        (-mB1^2 + s)*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 
       8*C1L1*C3RSD*CNBM1*Lambda*mN^3*(mB^2 - s)^2*(-mB1^2 + s)*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 8*C1L1*C3RSDc*CNBM1*
        Lambda*mN^3*(mB^2 - s)^2*(-mB1^2 + s)*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + 16*C1L*C1L1*CNBM*CNBM1*Lambda^2*mN^2*
        (mB^2 - s)*s*(-mB1^2 + s)*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 
       16*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*mN^2*(mB^2 - s)*s*(-mB1^2 + s)*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 16*C1R*C1R1*CNBM*CNBM1*
        Lambda^2*mN^2*(mB^2 - s)*s*(-mB1^2 + s)*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + 16*C1R1*C1Rc*CNBM*CNBM1*Lambda^2*mN^2*
        (mB^2 - s)*s*(-mB1^2 + s)*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       16*C1L1*C1LSD*CNBM1*Lambda^2*(mB^2 - s)^2*s*(-mB1^2 + s)*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 16*C1L1*C1LSDc*CNBM1*
        Lambda^2*(mB^2 - s)^2*s*(-mB1^2 + s)*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + 16*C1R1*C1RSD*CNBM1*Lambda^2*(mB^2 - s)^2*s*
        (-mB1^2 + s)*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 
       16*C1R1*C1RSDc*CNBM1*Lambda^2*(mB^2 - s)^2*s*(-mB1^2 + s)*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 16*C1L*C1L1*CNBM*CNBM1*
        Lambda^2*(mB^2 - s)*s^2*(-mB1^2 + s)*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - 16*C1L1*C1Lc*CNBM*CNBM1*Lambda^2*(mB^2 - s)*
        s^2*(-mB1^2 + s)*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       16*C1R*C1R1*CNBM*CNBM1*Lambda^2*(mB^2 - s)*s^2*(-mB1^2 + s)*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 16*C1R1*C1Rc*CNBM*CNBM1*
        Lambda^2*(mB^2 - s)*s^2*(-mB1^2 + s)*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + C3L*C3L1c*CNBM*CNBM1*mN^2*(mB^2 - s)*s^2*
        (-mB1^2 + s)*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + 
       C3L1*C3Lc*CNBM*CNBM1*mN^2*(mB^2 - s)*s^2*(-mB1^2 + s)*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + C3R*C3R1c*CNBM*CNBM1*mN^2*
        (mB^2 - s)*s^2*(-mB1^2 + s)*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + 
         t) + C3R1*C3Rc*CNBM*CNBM1*mN^2*(mB^2 - s)*s^2*(-mB1^2 + s)*
        (-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) + C3L1c*C3LSD*CNBM1*
        (mB^2 - s)^2*s^2*(-mB1^2 + s)*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) + C3L1*C3LSDc*CNBM1*(mB^2 - s)^2*s^2*
        (-mB1^2 + s)*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       C3R1c*C3RSD*CNBM1*(mB^2 - s)^2*s^2*(-mB1^2 + s)*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - C3R1*C3RSDc*CNBM1*(mB^2 - s)^2*s^2*
        (-mB1^2 + s)*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       C3L*C3L1c*CNBM*CNBM1*(mB^2 - s)*s^3*(-mB1^2 + s)*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - C3L1*C3Lc*CNBM*CNBM1*(mB^2 - s)*s^3*
        (-mB1^2 + s)*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       C3R*C3R1c*CNBM*CNBM1*(mB^2 - s)*s^3*(-mB1^2 + s)*(-ml^2 - mX^2 + s)*
        (-ml^2 - mM^2 + s + t) - C3R1*C3Rc*CNBM*CNBM1*(mB^2 - s)*s^3*
        (-mB1^2 + s)*(-ml^2 - mX^2 + s)*(-ml^2 - mM^2 + s + t) - 
       4*C1R1*C3LSD*CNBM1*Lambda*mB1*(mB^2 - s)^2*(mB1^2 - s)*
        (-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t) - 
       4*C1R1*C3LSDc*CNBM1*Lambda*mB1*(mB^2 - s)^2*(mB1^2 - s)*
        (-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t) + 
       4*C1L1*C3RSD*CNBM1*Lambda*mB1*(mB^2 - s)^2*(mB1^2 - s)*
        (-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t) + 
       4*C1L1*C3RSDc*CNBM1*Lambda*mB1*(mB^2 - s)^2*(mB1^2 - s)*
        (-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t) - 3*C3L1c*C3LSD*CNBM1*mB1*
        mN*(mB^2 - s)^2*(mB1^2 - s)*(-ml^2 - mX^2 + s)*t*
        (-ml^2 - mM^2 + s + t) - 3*C3L1*C3LSDc*CNBM1*mB1*mN*(mB^2 - s)^2*
        (mB1^2 - s)*(-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t) + 
       3*C3R1c*C3RSD*CNBM1*mB1*mN*(mB^2 - s)^2*(mB1^2 - s)*(-ml^2 - mX^2 + s)*
        t*(-ml^2 - mM^2 + s + t) + 3*C3R1*C3RSDc*CNBM1*mB1*mN*(mB^2 - s)^2*
        (mB1^2 - s)*(-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t) - 
       4*C1Rc*C3LSD*CNBM*Lambda*mB*(mB^2 - s)*(mB1^2 - s)^2*
        (-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t) - 
       4*C1R*C3LSDc*CNBM*Lambda*mB*(mB^2 - s)*(mB1^2 - s)^2*
        (-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t) + 
       4*C1Lc*C3RSD*CNBM*Lambda*mB*(mB^2 - s)*(mB1^2 - s)^2*
        (-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t) + 
       4*C1L*C3RSDc*CNBM*Lambda*mB*(mB^2 - s)*(mB1^2 - s)^2*
        (-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t) - 
       4*C1Rc*C3LSD*CNBM*Lambda*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t) - 
       4*C1R*C3LSDc*CNBM*Lambda*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t) + 
       4*C1Lc*C3RSD*CNBM*Lambda*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t) + 
       4*C1L*C3RSDc*CNBM*Lambda*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t) - 3*C3Lc*C3LSD*CNBM*mB*mN*
        (mB^2 - s)*(mB1^2 - s)^2*(-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + 
         t) - 3*C3L*C3LSDc*CNBM*mB*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t) + 3*C3Rc*C3RSD*CNBM*mB*mN*
        (mB^2 - s)*(mB1^2 - s)^2*(-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + 
         t) + 3*C3R*C3RSDc*CNBM*mB*mN*(mB^2 - s)*(mB1^2 - s)^2*
        (-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t) - 
       3*C3Lc*C3LSD*CNBM*(mB^2 - s)*(mB1^2 - s)^2*s*(-ml^2 - mX^2 + s)*t*
        (-ml^2 - mM^2 + s + t) - 3*C3L*C3LSDc*CNBM*(mB^2 - s)*(mB1^2 - s)^2*s*
        (-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t) + 
       3*C3Rc*C3RSD*CNBM*(mB^2 - s)*(mB1^2 - s)^2*s*(-ml^2 - mX^2 + s)*t*
        (-ml^2 - mM^2 + s + t) + 3*C3R*C3RSDc*CNBM*(mB^2 - s)*(mB1^2 - s)^2*s*
        (-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t) + 
       4*C1R1*C3LSD*CNBM1*Lambda*mN*(mB^2 - s)^2*(-mB1^2 + s)*
        (-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t) + 
       4*C1R1*C3LSDc*CNBM1*Lambda*mN*(mB^2 - s)^2*(-mB1^2 + s)*
        (-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t) - 
       4*C1L1*C3RSD*CNBM1*Lambda*mN*(mB^2 - s)^2*(-mB1^2 + s)*
        (-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t) - 
       4*C1L1*C3RSDc*CNBM1*Lambda*mN*(mB^2 - s)^2*(-mB1^2 + s)*
        (-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t) + 
       3*C3L1c*C3LSD*CNBM1*(mB^2 - s)^2*s*(-mB1^2 + s)*(-ml^2 - mX^2 + s)*t*
        (-ml^2 - mM^2 + s + t) + 3*C3L1*C3LSDc*CNBM1*(mB^2 - s)^2*s*
        (-mB1^2 + s)*(-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t) - 
       3*C3R1c*C3RSD*CNBM1*(mB^2 - s)^2*s*(-mB1^2 + s)*(-ml^2 - mX^2 + s)*t*
        (-ml^2 - mM^2 + s + t) - 3*C3R1*C3RSDc*CNBM1*(mB^2 - s)^2*s*
        (-mB1^2 + s)*(-ml^2 - mX^2 + s)*t*(-ml^2 - mM^2 + s + t)))/
     (32*F0^2*Lambda^2*(mB^2 - s)^2*(mB1^2 - s)^2)

